A symplectic fourfold

We present a method to construct irreducible symplectic varieties by studying terminalisations of quotient of hyper-K\"ahler manifolds by non-natural group actions. In particular, we construct irreducible symplectic varieties of dimension $4$ with $b_2 = 4$ and non-quotient singularities: this provides explicit examples of ISVs for which a global Torelli theorem is not known to hold.

==> anc/A7_EPW.m2 <==
--computes the symmetrix matrix for the Lagrangian
symmetricMatrix = BasisOfLagrangian -> ( 
		--BasisOfLagrangian given as a list of lists
		BasisOfDomain = {};
		BasisOfCodomain = {};
		for v in BasisOfLagrangian do (
			
			--the first 10 coordinates
			v1 = take (v, {0,9});
			
			--the last 10 coordinates
			v2t = take (v, {10,19});
			
			--reordering the last 10 coordinates to get it in the basis dual to the one in which v1 is written 
			mult = {1,-1,1,-1,1,-1,1,1,-1,1};
			v2 = {};
			for i from 0 to 9 do (
				v2 = append(v2, mult_i * v2t_(9-i));
			);
			
			--resulting halves of vectors added to the bases of the domain/codomain space
			BasisOfDomain = append(BasisOfDomain, v1);
			BasisOfCodomain = append(BasisOfCodomain, v2);
			
		);
		
		--change of bases to the canonical ones
		M1 = inverse transpose matrix BasisOfDomain;
		M2 = transpose matrix BasisOfCodomain;
		M2 * M1
);

--check if vectors given in canonical coordinates of Wedge^3V_6 generate a Lagrangian space
isLagrangian = Bas -> (
	ret = true;
	for v in Bas do (
		for w in Bas do (
			wedge = 0;
			expons = {1,-1,1,-1,1,-1,1,1,-1,1,-1,1,-1,-1,1,-1,1,-1,1,-1};
			for i from 0 to 19 do (
				wedge = wedge + expons_i * v_i * w_(19-i);
			);
			if wedge != 0 then ret = false;
		);
	);
	ret
);


p = 65521;
F = ZZ/p;
R = F[t];
P = F[x,y,z,u,v,w];
t = 2_F; --root of unity of order 420
ww = t^20;
------------BASES--------------------------------------------------------------------------
    Basis1 = { { 1, -2/3*(t^140)-1/3*(t^140)^2, 2*(t^20)+2/3*(t^20)^2+2*(t^20)^4-2*(t^20)^5+2/3*(t^20)^8-2/3*(t^20)^10+2/3*(t^20)^11-2/3*(t^20)^13+2*(t^20)^16-2*(t^20)^17-2/3*(t^20)^19-2*(t^20)^20, -(t^140), 2/3, 2, -(t^140), -2/3*(t^60)-2/3*(t^60)^2+2/3*(t^60)^3-2/3*(t^60)^4+2/3*(t^60)^5+2/3*(t^60)^6, (t^140)+2/3*(t^140)^2, -4/3*(t^20)-1/3*(t^20)^2-4/3*(t^20)^4-1/3*(t^20)^5-1/3*(t^20)^8-1/3*(t^20)^11-4/3*(t^20)^16-1/3*(t^20)^17-1/3*(t^20)^20, -1/3*(t^140)+1/3*(t^140)^2, 2*(t^20)+1/3*(t^20)^2+2*(t^20)^4-(t^20)^5+1/3*(t^20)^8+2/3*(t^20)^10+1/3*(t^20)^11+2/3*(t^20)^13+2*(t^20)^16-(t^20)^17+2/3*(t^20)^19-(t^20)^20, 2*(t^140)^2, 4/3*(t^20)+4/3*(t^20)^4-4/3*(t^20)^5+4/3*(t^20)^16-4/3*(t^20)^17-4/3*(t^20)^20, 1/3*(t^140)+2/3*(t^140)^2, -(t^20)+2/3*(t^20)^2-(t^20)^4+2*(t^20)^5+2/3*(t^20)^8+1/3*(t^20)^10+2/3*(t^20)^11+1/3*(t^20)^13-(t^20)^16+2*(t^20)^17+1/3*(t^20)^19+2*(t^20)^20, 2*(t^20)+4/3*(t^20)^2+2*(t^20)^4+2/3*(t^20)^5+4/3*(t^20)^8+4/3*(t^20)^10+4/3*(t^20)^11+4/3*(t^20)^13+2*(t^20)^16+2/3*(t^20)^17+4/3*(t^20)^19+2/3*(t^20)^20, -2/3*(t^140)+(t^140)^2, -1/3*(t^20)-4/3*(t^20)^2-1/3*(t^20)^4-4/3*(t^20)^5-4/3*(t^20)^8-(t^20)^10-4/3*(t^20)^11-(t^20)^13-1/3*(t^20)^16-4/3*(t^20)^17-(t^20)^19-4/3*(t^20)^20, 2/3*(t^20)-1/3*(t^20)^2+2/3*(t^20)^4-(t^20)^5-1/3*(t^20)^8-2/3*(t^20)^10-1/3*(t^20)^11-2/3*(t^20)^13+2/3*(t^20)^16-(t^20)^17-2/3*(t^20)^19-(t^20)^20 },
 { 0, 1, -629/129*(t^20)-397/129*(t^20)^2-629/129*(t^20)^4-272/129*(t^20)^5-397/129*(t^20)^8-700/129*(t^20)^10-397/129*(t^20)^11-700/129*(t^20)^13-629/129*(t^20)^16-272/129*(t^20)^17-700/129*(t^20)^19-272/129*(t^20)^20, 27/43*(t^20)-33/43*(t^20)^2+27/43*(t^20)^4-159/172*(t^20)^5-33/43*(t^20)^8-105/86*(t^20)^10-33/43*(t^20)^11-105/86*(t^20)^13+27/43*(t^20)^16-159/172*(t^20)^17-105/86*(t^20)^19-159/172*(t^20)^20, 41/129*(t^20)-74/129*(t^20)^2+41/129*(t^20)^4-61/258*(t^20)^5-74/129*(t^20)^8+23/129*(t^20)^10-74/129*(t^20)^11+23/129*(t^20)^13+41/129*(t^20)^16-61/258*(t^20)^17+23/129*(t^20)^19-61/258*(t^20)^20, 73/43*(t^20)+35/43*(t^20)^2+73/43*(t^20)^4-37/43*(t^20)^5+35/43*(t^20)^8-47/172*(t^20)^10+35/43*(t^20)^11-47/172*(t^20)^13+73/43*(t^20)^16-37/43*(t^20)^17-47/172*(t^20)^19-37/43*(t^20)^20, -38/43*(t^20)-73/43*(t^20)^2-38/43*(t^20)^4-41/86*(t^20)^5-73/43*(t^20)^8-359/172*(t^20)^10-73/43*(t^20)^11-359/172*(t^20)^13-38/43*(t^20)^16-41/86*(t^20)^17-359/172*(t^20)^19-41/86*(t^20)^20, 295/129*(t^20)+122/129*(t^20)^2+295/129*(t^20)^4+709/516*(t^20)^5+122/129*(t^20)^8+1265/516*(t^20)^10+122/129*(t^20)^11+1265/516*(t^20)^13+295/129*(t^20)^16+709/516*(t^20)^17+1265/516*(t^20)^19+709/516*(t^20)^20, -280/129*(t^20)-83/129*(t^20)^2-280/129*(t^20)^4+275/258*(t^20)^5-83/129*(t^20)^8-235/516*(t^20)^10-83/129*(t^20)^11-235/516*(t^20)^13-280/129*(t^20)^16+275/258*(t^20)^17-235/516*(t^20)^19+275/258*(t^20)^20, 200/129*(t^20)+4/129*(t^20)^2+200/129*(t^20)^4-46/129*(t^20)^5+4/129*(t^20)^8+409/129*(t^20)^10+4/129*(t^20)^11+409/129*(t^20)^13+200/129*(t^20)^16-46/129*(t^20)^17+409/129*(t^20)^19-46/129*(t^20)^20, 14/43*(t^20)+2/43*(t^20)^2+14/43*(t^20)^4+20/43*(t^20)^5+2/43*(t^20)^8+11/43*(t^20)^10+2/43*(t^20)^11+11/43*(t^20)^13+14/43*(t^20)^16+20/43*(t^20)^17+11/43*(t^20)^19+20/43*(t^20)^20, -196/129*(t^20)-200/129*(t^20)^2-196/129*(t^20)^4-151/129*(t^20)^5-200/129*(t^20)^8-326/129*(t^20)^10-200/129*(t^20)^11-326/129*(t^20)^13-196/129*(t^20)^16-151/129*(t^20)^17-326/129*(t^20)^19-151/129*(t^20)^20, -15/43*(t^20)-39/43*(t^20)^2-15/43*(t^20)^4+117/172*(t^20)^5-39/43*(t^20)^8-21/43*(t^20)^10-39/43*(t^20)^11-21/43*(t^20)^13-15/43*(t^20)^16+117/172*(t^20)^17-21/43*(t^20)^19+117/172*(t^20)^20, -334/129*(t^20)-275/129*(t^20)^2-334/129*(t^20)^4-127/129*(t^20)^5-275/129*(t^20)^8-703/258*(t^20)^10-275/129*(t^20)^11-703/258*(t^20)^13-334/129*(t^20)^16-127/129*(t^20)^17-703/258*(t^20)^19-127/129*(t^20)^20, -37/43*(t^20)-36/43*(t^20)^2-37/43*(t^20)^4-16/43*(t^20)^5-36/43*(t^20)^8-147/172*(t^20)^10-36/43*(t^20)^11-147/172*(t^20)^13-37/43*(t^20)^16-16/43*(t^20)^17-147/172*(t^20)^19-16/43*(t^20)^20, 439/129*(t^20)+290/129*(t^20)^2+439/129*(t^20)^4+19/129*(t^20)^5+290/129*(t^20)^8+1607/516*(t^20)^10+290/129*(t^20)^11+1607/516*(t^20)^13+439/129*(t^20)^16+19/129*(t^20)^17+1607/516*(t^20)^19+19/129*(t^20)^20, 17/129*(t^20)-59/129*(t^20)^2+17/129*(t^20)^4-121/86*(t^20)^5-59/129*(t^20)^8-58/43*(t^20)^10-59/129*(t^20)^11-58/43*(t^20)^13+17/129*(t^20)^16-121/86*(t^20)^17-58/43*(t^20)^19-121/86*(t^20)^20, -35/129*(t^20)-91/129*(t^20)^2-35/129*(t^20)^4-7/129*(t^20)^5-91/129*(t^20)^8-497/516*(t^20)^10-91/129*(t^20)^11-497/516*(t^20)^13-35/129*(t^20)^16-7/129*(t^20)^17-497/516*(t^20)^19-7/129*(t^20)^20, -145/129*(t^20)-119/129*(t^20)^2-145/129*(t^20)^4+14/129*(t^20)^5-119/129*(t^20)^8-683/516*(t^20)^10-119/129*(t^20)^11-683/516*(t^20)^13-145/129*(t^20)^16+14/129*(t^20)^17-683/516*(t^20)^19+14/129*(t^20)^20, -361/129*(t^20)-113/129*(t^20)^2-361/129*(t^20)^4-5/516*(t^20)^5-113/129*(t^20)^8-385/129*(t^20)^10-113/129*(t^20)^11-385/129*(t^20)^13-361/129*(t^20)^16-5/516*(t^20)^17-385/129*(t^20)^19-5/516*(t^20)^20 },
 { 0, 0, 1, -381041/1594496*(t^20)-306463/1594496*(t^20)^2-381041/1594496*(t^20)^4+275591/3188992*(t^20)^5-306463/1594496*(t^20)^8+1134025/3188992*(t^20)^10-306463/1594496*(t^20)^11+1134025/3188992*(t^20)^13-381041/1594496*(t^20)^16+275591/3188992*(t^20)^17+1134025/3188992*(t^20)^19+275591/3188992*(t^20)^20, -151857/797248*(t^20)+289361/797248*(t^20)^2-151857/797248*(t^20)^4+163351/1594496*(t^20)^5+289361/797248*(t^20)^8-523319/1594496*(t^20)^10+289361/797248*(t^20)^11-523319/1594496*(t^20)^13-151857/797248*(t^20)^16+163351/1594496*(t^20)^17-523319/1594496*(t^20)^19+163351/1594496*(t^20)^20, -45629/199312*(t^20)-719243/1594496*(t^20)^2-45629/199312*(t^20)^4+517203/3188992*(t^20)^5-719243/1594496*(t^20)^8+36957/398624*(t^20)^10-719243/1594496*(t^20)^11+36957/398624*(t^20)^13-45629/199312*(t^20)^16+517203/3188992*(t^20)^17+36957/398624*(t^20)^19+517203/3188992*(t^20)^20, -96487/797248*(t^20)+59555/1594496*(t^20)^2-96487/797248*(t^20)^4+547413/3188992*(t^20)^5+59555/1594496*(t^20)^8+692079/1594496*(t^20)^10+59555/1594496*(t^20)^11+692079/1594496*(t^20)^13-96487/797248*(t^20)^16+547413/3188992*(t^20)^17+692079/1594496*(t^20)^19+547413/3188992*(t^20)^20, -954591/1594496*(t^20)-106643/398624*(t^20)^2-954591/1594496*(t^20)^4-354613/797248*(t^20)^5-106643/398624*(t^20)^8-1958457/3188992*(t^20)^10-106643/398624*(t^20)^11-1958457/3188992*(t^20)^13-954591/1594496*(t^20)^16-354613/797248*(t^20)^17-1958457/3188992*(t^20)^19-354613/797248*(t^20)^20, 190099/797248*(t^20)+730541/1594496*(t^20)^2+190099/797248*(t^20)^4+82651/3188992*(t^20)^5+730541/1594496*(t^20)^8-277563/1594496*(t^20)^10+730541/1594496*(t^20)^11-277563/1594496*(t^20)^13+190099/797248*(t^20)^16+82651/3188992*(t^20)^17-277563/1594496*(t^20)^19+82651/3188992*(t^20)^20, -72891/199312*(t^20)+8495/99656*(t^20)^2-72891/199312*(t^20)^4-49559/199312*(t^20)^5+8495/99656*(t^20)^8-373581/398624*(t^20)^10+8495/99656*(t^20)^11-373581/398624*(t^20)^13-72891/199312*(t^20)^16-49559/199312*(t^20)^17-373581/398624*(t^20)^19-49559/199312*(t^20)^20, 51359/398624*(t^20)+72919/398624*(t^20)^2+51359/398624*(t^20)^4+89313/797248*(t^20)^5+72919/398624*(t^20)^8+131097/797248*(t^20)^10+72919/398624*(t^20)^11+131097/797248*(t^20)^13+51359/398624*(t^20)^16+89313/797248*(t^20)^17+131097/797248*(t^20)^19+89313/797248*(t^20)^20, 41073/199312*(t^20)+29447/99656*(t^20)^2+41073/199312*(t^20)^4+87737/199312*(t^20)^5+29447/99656*(t^20)^8+162199/398624*(t^20)^10+29447/99656*(t^20)^11+162199/398624*(t^20)^13+41073/199312*(t^20)^16+87737/199312*(t^20)^17+162199/398624*(t^20)^19+87737/199312*(t^20)^20, -426041/1594496*(t^20)-172573/1594496*(t^20)^2-426041/1594496*(t^20)^4-935339/3188992*(t^20)^5-172573/1594496*(t^20)^8+429905/3188992*(t^20)^10-172573/1594496*(t^20)^11+429905/3188992*(t^20)^13-426041/1594496*(t^20)^16-935339/3188992*(t^20)^17+429905/3188992*(t^20)^19-935339/3188992*(t^20)^20, 7697/12457*(t^20)+464099/797248*(t^20)^2+7697/12457*(t^20)^4+865045/1594496*(t^20)^5+464099/797248*(t^20)^8+8657/12457*(t^20)^10+464099/797248*(t^20)^11+8657/12457*(t^20)^13+7697/12457*(t^20)^16+865045/1594496*(t^20)^17+8657/12457*(t^20)^19+865045/1594496*(t^20)^20, 167/199312*(t^20)-84331/1594496*(t^20)^2+167/199312*(t^20)^4-200909/3188992*(t^20)^5-84331/1594496*(t^20)^8+62761/398624*(t^20)^10-84331/1594496*(t^20)^11+62761/398624*(t^20)^13+167/199312*(t^20)^16-200909/3188992*(t^20)^17+62761/398624*(t^20)^19-200909/3188992*(t^20)^20, -158323/398624*(t^20)-812503/1594496*(t^20)^2-158323/398624*(t^20)^4-509761/3188992*(t^20)^5-812503/1594496*(t^20)^8-380181/797248*(t^20)^10-812503/1594496*(t^20)^11-380181/797248*(t^20)^13-158323/398624*(t^20)^16-509761/3188992*(t^20)^17-380181/797248*(t^20)^19-509761/3188992*(t^20)^20, 42423/797248*(t^20)-118275/797248*(t^20)^2+42423/797248*(t^20)^4+514507/1594496*(t^20)^5-118275/797248*(t^20)^8+422497/1594496*(t^20)^10-118275/797248*(t^20)^11+422497/1594496*(t^20)^13+42423/797248*(t^20)^16+514507/1594496*(t^20)^17+422497/1594496*(t^20)^19+514507/1594496*(t^20)^20, -9527/199312*(t^20)-630639/1594496*(t^20)^2-9527/199312*(t^20)^4-501609/3188992*(t^20)^5-630639/1594496*(t^20)^8+205351/398624*(t^20)^10-630639/1594496*(t^20)^11+205351/398624*(t^20)^13-9527/199312*(t^20)^16-501609/3188992*(t^20)^17+205351/398624*(t^20)^19-501609/3188992*(t^20)^20, 19451/199312*(t^20)+329047/1594496*(t^20)^2+19451/199312*(t^20)^4+220225/3188992*(t^20)^5+329047/1594496*(t^20)^8+121605/398624*(t^20)^10+329047/1594496*(t^20)^11+121605/398624*(t^20)^13+19451/199312*(t^20)^16+220225/3188992*(t^20)^17+121605/398624*(t^20)^19+220225/3188992*(t^20)^20, 750483/1594496*(t^20)-28073/1594496*(t^20)^2+750483/1594496*(t^20)^4+85505/3188992*(t^20)^5-28073/1594496*(t^20)^8+2529893/3188992*(t^20)^10-28073/1594496*(t^20)^11+2529893/3188992*(t^20)^13+750483/1594496*(t^20)^16+85505/3188992*(t^20)^17+2529893/3188992*(t^20)^19+85505/3188992*(t^20)^20 },
 { 0, 0, 0, 1, 18089655096/63537400879*(t^20)+21502857079/63537400879*(t^20)^2+18089655096/63537400879*(t^20)^4+8768630140/63537400879*(t^20)^5+21502857079/63537400879*(t^20)^8+23922510026/63537400879*(t^20)^10+21502857079/63537400879*(t^20)^11+23922510026/63537400879*(t^20)^13+18089655096/63537400879*(t^20)^16+8768630140/63537400879*(t^20)^17+23922510026/63537400879*(t^20)^19+8768630140/63537400879*(t^20)^20, -25830155937/63537400879*(t^20)+8552011538/63537400879*(t^20)^2-25830155937/63537400879*(t^20)^4+32584978279/63537400879*(t^20)^5+8552011538/63537400879*(t^20)^8-4788850096/63537400879*(t^20)^10+8552011538/63537400879*(t^20)^11-4788850096/63537400879*(t^20)^13-25830155937/63537400879*(t^20)^16+32584978279/63537400879*(t^20)^17-4788850096/63537400879*(t^20)^19+32584978279/63537400879*(t^20)^20, 30619311343/63537400879*(t^20)+45216291444/63537400879*(t^20)^2+30619311343/63537400879*(t^20)^4+20929948809/63537400879*(t^20)^5+45216291444/63537400879*(t^20)^8+20657206926/63537400879*(t^20)^10+45216291444/63537400879*(t^20)^11+20657206926/63537400879*(t^20)^13+30619311343/63537400879*(t^20)^16+20929948809/63537400879*(t^20)^17+20657206926/63537400879*(t^20)^19+20929948809/63537400879*(t^20)^20, 3231835390/63537400879*(t^20)+7474940829/63537400879*(t^20)^2+3231835390/63537400879*(t^20)^4+3256758836/63537400879*(t^20)^5+7474940829/63537400879*(t^20)^8+5270609789/63537400879*(t^20)^10+7474940829/63537400879*(t^20)^11+5270609789/63537400879*(t^20)^13+3231835390/63537400879*(t^20)^16+3256758836/63537400879*(t^20)^17+5270609789/63537400879*(t^20)^19+3256758836/63537400879*(t^20)^20, -23324739053/63537400879*(t^20)-29694588139/63537400879*(t^20)^2-23324739053/63537400879*(t^20)^4-26554854027/63537400879*(t^20)^5-29694588139/63537400879*(t^20)^8-18456437626/63537400879*(t^20)^10-29694588139/63537400879*(t^20)^11-18456437626/63537400879*(t^20)^13-23324739053/63537400879*(t^20)^16-26554854027/63537400879*(t^20)^17-18456437626/63537400879*(t^20)^19-26554854027/63537400879*(t^20)^20, -47647611302/63537400879*(t^20)-70086882705/63537400879*(t^20)^2-47647611302/63537400879*(t^20)^4-31057140398/63537400879*(t^20)^5-70086882705/63537400879*(t^20)^8-22649835660/63537400879*(t^20)^10-70086882705/63537400879*(t^20)^11-22649835660/63537400879*(t^20)^13-47647611302/63537400879*(t^20)^16-31057140398/63537400879*(t^20)^17-22649835660/63537400879*(t^20)^19-31057140398/63537400879*(t^20)^20, 17927627954/63537400879*(t^20)+57355475/63537400879*(t^20)^2+17927627954/63537400879*(t^20)^4-15168356474/63537400879*(t^20)^5+57355475/63537400879*(t^20)^8+5396864640/63537400879*(t^20)^10+57355475/63537400879*(t^20)^11+5396864640/63537400879*(t^20)^13+17927627954/63537400879*(t^20)^16-15168356474/63537400879*(t^20)^17+5396864640/63537400879*(t^20)^19-15168356474/63537400879*(t^20)^20, -8706011382/63537400879*(t^20)+14735065261/63537400879*(t^20)^2-8706011382/63537400879*(t^20)^4+28182114870/63537400879*(t^20)^5+14735065261/63537400879*(t^20)^8+6999275764/63537400879*(t^20)^10+14735065261/63537400879*(t^20)^11+6999275764/63537400879*(t^20)^13-8706011382/63537400879*(t^20)^16+28182114870/63537400879*(t^20)^17+6999275764/63537400879*(t^20)^19+28182114870/63537400879*(t^20)^20, 68329841078/63537400879*(t^20)+54845151260/63537400879*(t^20)^2+68329841078/63537400879*(t^20)^4+48908346259/63537400879*(t^20)^5+54845151260/63537400879*(t^20)^8+54713255109/63537400879*(t^20)^10+54845151260/63537400879*(t^20)^11+54713255109/63537400879*(t^20)^13+68329841078/63537400879*(t^20)^16+48908346259/63537400879*(t^20)^17+54713255109/63537400879*(t^20)^19+48908346259/63537400879*(t^20)^20, 8896502522/63537400879*(t^20)-1077299039/63537400879*(t^20)^2+8896502522/63537400879*(t^20)^4-9040836664/63537400879*(t^20)^5-1077299039/63537400879*(t^20)^8-229868480/63537400879*(t^20)^10-1077299039/63537400879*(t^20)^11-229868480/63537400879*(t^20)^13+8896502522/63537400879*(t^20)^16-9040836664/63537400879*(t^20)^17-229868480/63537400879*(t^20)^19-9040836664/63537400879*(t^20)^20, 38351271903/63537400879*(t^20)+23002279613/63537400879*(t^20)^2+38351271903/63537400879*(t^20)^4+39859403969/63537400879*(t^20)^5+23002279613/63537400879*(t^20)^8+42684148016/63537400879*(t^20)^10+23002279613/63537400879*(t^20)^11+42684148016/63537400879*(t^20)^13+38351271903/63537400879*(t^20)^16+39859403969/63537400879*(t^20)^17+42684148016/63537400879*(t^20)^19+39859403969/63537400879*(t^20)^20, -35328756257/63537400879*(t^20)-175098526/63537400879*(t^20)^2-35328756257/63537400879*(t^20)^4-2008531125/63537400879*(t^20)^5-175098526/63537400879*(t^20)^8-13921950908/63537400879*(t^20)^10-175098526/63537400879*(t^20)^11-13921950908/63537400879*(t^20)^13-35328756257/63537400879*(t^20)^16-2008531125/63537400879*(t^20)^17-13921950908/63537400879*(t^20)^19-2008531125/63537400879*(t^20)^20, -27422769762/63537400879*(t^20)+5810942051/63537400879*(t^20)^2-27422769762/63537400879*(t^20)^4+32043450540/63537400879*(t^20)^5+5810942051/63537400879*(t^20)^8-8687666498/63537400879*(t^20)^10+5810942051/63537400879*(t^20)^11-8687666498/63537400879*(t^20)^13-27422769762/63537400879*(t^20)^16+32043450540/63537400879*(t^20)^17-8687666498/63537400879*(t^20)^19+32043450540/63537400879*(t^20)^20, 26402365761/63537400879*(t^20)+17732211957/63537400879*(t^20)^2+26402365761/63537400879*(t^20)^4+15772055477/63537400879*(t^20)^5+17732211957/63537400879*(t^20)^8+7908739876/63537400879*(t^20)^10+17732211957/63537400879*(t^20)^11+7908739876/63537400879*(t^20)^13+26402365761/63537400879*(t^20)^16+15772055477/63537400879*(t^20)^17+7908739876/63537400879*(t^20)^19+15772055477/63537400879*(t^20)^20, 44221350490/63537400879*(t^20)+47008392237/63537400879*(t^20)^2+44221350490/63537400879*(t^20)^4+16069478591/63537400879*(t^20)^5+47008392237/63537400879*(t^20)^8+32431052934/63537400879*(t^20)^10+47008392237/63537400879*(t^20)^11+32431052934/63537400879*(t^20)^13+44221350490/63537400879*(t^20)^16+16069478591/63537400879*(t^20)^17+32431052934/63537400879*(t^20)^19+16069478591/63537400879*(t^20)^20, 39679843134/63537400879*(t^20)+15086129173/63537400879*(t^20)^2+39679843134/63537400879*(t^20)^4+6471188981/63537400879*(t^20)^5+15086129173/63537400879*(t^20)^8+13068663641/63537400879*(t^20)^10+15086129173/63537400879*(t^20)^11+13068663641/63537400879*(t^20)^13+39679843134/63537400879*(t^20)^16+6471188981/63537400879*(t^20)^17+13068663641/63537400879*(t^20)^19+6471188981/63537400879*(t^20)^20 },
 { 0, 0, 0, 0, 1, 107794480096/111883382453*(t^20)+197588740276/111883382453*(t^20)^2+107794480096/111883382453*(t^20)^4+126535020789/111883382453*(t^20)^5+197588740276/111883382453*(t^20)^8+198345705906/111883382453*(t^20)^10+197588740276/111883382453*(t^20)^11+198345705906/111883382453*(t^20)^13+107794480096/111883382453*(t^20)^16+126535020789/111883382453*(t^20)^17+198345705906/111883382453*(t^20)^19+126535020789/111883382453*(t^20)^20, 175483602583/111883382453*(t^20)+99898815570/111883382453*(t^20)^2+175483602583/111883382453*(t^20)^4-28896142280/111883382453*(t^20)^5+99898815570/111883382453*(t^20)^8+105862217820/111883382453*(t^20)^10+99898815570/111883382453*(t^20)^11+105862217820/111883382453*(t^20)^13+175483602583/111883382453*(t^20)^16-28896142280/111883382453*(t^20)^17+105862217820/111883382453*(t^20)^19-28896142280/111883382453*(t^20)^20, -32788715828/111883382453*(t^20)+79943337316/111883382453*(t^20)^2-32788715828/111883382453*(t^20)^4+97672283669/111883382453*(t^20)^5+79943337316/111883382453*(t^20)^8+44913513595/111883382453*(t^20)^10+79943337316/111883382453*(t^20)^11+44913513595/111883382453*(t^20)^13-32788715828/111883382453*(t^20)^16+97672283669/111883382453*(t^20)^17+44913513595/111883382453*(t^20)^19+97672283669/111883382453*(t^20)^20, 1795841664/111883382453*(t^20)+42784567427/111883382453*(t^20)^2+1795841664/111883382453*(t^20)^4+66538456173/111883382453*(t^20)^5+42784567427/111883382453*(t^20)^8+62661049679/111883382453*(t^20)^10+42784567427/111883382453*(t^20)^11+62661049679/111883382453*(t^20)^13+1795841664/111883382453*(t^20)^16+66538456173/111883382453*(t^20)^17+62661049679/111883382453*(t^20)^19+66538456173/111883382453*(t^20)^20, -118634554049/111883382453*(t^20)-151631883572/111883382453*(t^20)^2-118634554049/111883382453*(t^20)^4-55626813974/111883382453*(t^20)^5-151631883572/111883382453*(t^20)^8-42428307136/111883382453*(t^20)^10-151631883572/111883382453*(t^20)^11-42428307136/111883382453*(t^20)^13-118634554049/111883382453*(t^20)^16-55626813974/111883382453*(t^20)^17-42428307136/111883382453*(t^20)^19-55626813974/111883382453*(t^20)^20, 74647681679/111883382453*(t^20)+11959375449/111883382453*(t^20)^2+74647681679/111883382453*(t^20)^4-16651649916/111883382453*(t^20)^5+11959375449/111883382453*(t^20)^8+43143442984/111883382453*(t^20)^10+11959375449/111883382453*(t^20)^11+43143442984/111883382453*(t^20)^13+74647681679/111883382453*(t^20)^16-16651649916/111883382453*(t^20)^17+43143442984/111883382453*(t^20)^19-16651649916/111883382453*(t^20)^20, 30726314473/111883382453*(t^20)+29831132557/111883382453*(t^20)^2+30726314473/111883382453*(t^20)^4+27635946864/111883382453*(t^20)^5+29831132557/111883382453*(t^20)^8+21197641873/111883382453*(t^20)^10+29831132557/111883382453*(t^20)^11+21197641873/111883382453*(t^20)^13+30726314473/111883382453*(t^20)^16+27635946864/111883382453*(t^20)^17+21197641873/111883382453*(t^20)^19+27635946864/111883382453*(t^20)^20, 65266961267/111883382453*(t^20)+60181500362/111883382453*(t^20)^2+65266961267/111883382453*(t^20)^4+1092960074/2380497499*(t^20)^5+60181500362/111883382453*(t^20)^8+62504665914/111883382453*(t^20)^10+60181500362/111883382453*(t^20)^11+62504665914/111883382453*(t^20)^13+65266961267/111883382453*(t^20)^16+1092960074/2380497499*(t^20)^17+62504665914/111883382453*(t^20)^19+1092960074/2380497499*(t^20)^20, 8284291617/111883382453*(t^20)-529197522/111883382453*(t^20)^2+8284291617/111883382453*(t^20)^4-22197787220/111883382453*(t^20)^5-529197522/111883382453*(t^20)^8-14970583354/111883382453*(t^20)^10-529197522/111883382453*(t^20)^11-14970583354/111883382453*(t^20)^13+8284291617/111883382453*(t^20)^16-22197787220/111883382453*(t^20)^17-14970583354/111883382453*(t^20)^19-22197787220/111883382453*(t^20)^20, -713235632/2380497499*(t^20)-14270828479/111883382453*(t^20)^2-713235632/2380497499*(t^20)^4+24683684270/111883382453*(t^20)^5-14270828479/111883382453*(t^20)^8-10641131226/111883382453*(t^20)^10-14270828479/111883382453*(t^20)^11-10641131226/111883382453*(t^20)^13-713235632/2380497499*(t^20)^16+24683684270/111883382453*(t^20)^17-10641131226/111883382453*(t^20)^19+24683684270/111883382453*(t^20)^20, -41985369731/111883382453*(t^20)-33509069588/111883382453*(t^20)^2-41985369731/111883382453*(t^20)^4-34845457522/111883382453*(t^20)^5-33509069588/111883382453*(t^20)^8-292882907/2380497499*(t^20)^10-33509069588/111883382453*(t^20)^11-292882907/2380497499*(t^20)^13-41985369731/111883382453*(t^20)^16-34845457522/111883382453*(t^20)^17-292882907/2380497499*(t^20)^19-34845457522/111883382453*(t^20)^20, 17862734336/111883382453*(t^20)+38612603032/111883382453*(t^20)^2+17862734336/111883382453*(t^20)^4+69672614875/111883382453*(t^20)^5+38612603032/111883382453*(t^20)^8+51008601183/111883382453*(t^20)^10+38612603032/111883382453*(t^20)^11+51008601183/111883382453*(t^20)^13+17862734336/111883382453*(t^20)^16+69672614875/111883382453*(t^20)^17+51008601183/111883382453*(t^20)^19+69672614875/111883382453*(t^20)^20, 43218633406/111883382453*(t^20)-49133661295/111883382453*(t^20)^2+43218633406/111883382453*(t^20)^4-93057963809/111883382453*(t^20)^5-49133661295/111883382453*(t^20)^8-15558442199/111883382453*(t^20)^10-49133661295/111883382453*(t^20)^11-15558442199/111883382453*(t^20)^13+43218633406/111883382453*(t^20)^16-93057963809/111883382453*(t^20)^17-15558442199/111883382453*(t^20)^19-93057963809/111883382453*(t^20)^20, 27820894932/111883382453*(t^20)-12327125700/111883382453*(t^20)^2+27820894932/111883382453*(t^20)^4-15851209258/111883382453*(t^20)^5-12327125700/111883382453*(t^20)^8-48770642629/111883382453*(t^20)^10-12327125700/111883382453*(t^20)^11-48770642629/111883382453*(t^20)^13+27820894932/111883382453*(t^20)^16-15851209258/111883382453*(t^20)^17-48770642629/111883382453*(t^20)^19-15851209258/111883382453*(t^20)^20, 93058157692/111883382453*(t^20)+22423963552/111883382453*(t^20)^2+93058157692/111883382453*(t^20)^4-36455279240/111883382453*(t^20)^5+22423963552/111883382453*(t^20)^8-30037434868/111883382453*(t^20)^10+22423963552/111883382453*(t^20)^11-30037434868/111883382453*(t^20)^13+93058157692/111883382453*(t^20)^16-36455279240/111883382453*(t^20)^17-30037434868/111883382453*(t^20)^19-36455279240/111883382453*(t^20)^20 },
 { 0, 0, 0, 0, 0, 1, 503841301676/1434206181431*(t^20)+395474312305/1434206181431*(t^20)^2+503841301676/1434206181431*(t^20)^4-891048031702/1434206181431*(t^20)^5+395474312305/1434206181431*(t^20)^8-111242470422/1434206181431*(t^20)^10+395474312305/1434206181431*(t^20)^11-111242470422/1434206181431*(t^20)^13+503841301676/1434206181431*(t^20)^16-891048031702/1434206181431*(t^20)^17-111242470422/1434206181431*(t^20)^19-891048031702/1434206181431*(t^20)^20, 6203278871635/2868412362862*(t^20)+2785020274540/1434206181431*(t^20)^2+6203278871635/2868412362862*(t^20)^4+3108461314347/1434206181431*(t^20)^5+2785020274540/1434206181431*(t^20)^8+1739541162055/1434206181431*(t^20)^10+2785020274540/1434206181431*(t^20)^11+1739541162055/1434206181431*(t^20)^13+6203278871635/2868412362862*(t^20)^16+3108461314347/1434206181431*(t^20)^17+1739541162055/1434206181431*(t^20)^19+3108461314347/1434206181431*(t^20)^20, 615306843754/1434206181431*(t^20)+1088696733487/1434206181431*(t^20)^2+615306843754/1434206181431*(t^20)^4+403670243488/1434206181431*(t^20)^5+1088696733487/1434206181431*(t^20)^8-373970679282/1434206181431*(t^20)^10+1088696733487/1434206181431*(t^20)^11-373970679282/1434206181431*(t^20)^13+615306843754/1434206181431*(t^20)^16+403670243488/1434206181431*(t^20)^17-373970679282/1434206181431*(t^20)^19+403670243488/1434206181431*(t^20)^20, 1126812793287/1434206181431*(t^20)+2392747129634/1434206181431*(t^20)^2+1126812793287/1434206181431*(t^20)^4+2455027519096/1434206181431*(t^20)^5+2392747129634/1434206181431*(t^20)^8-601973475703/1434206181431*(t^20)^10+2392747129634/1434206181431*(t^20)^11-601973475703/1434206181431*(t^20)^13+1126812793287/1434206181431*(t^20)^16+2455027519096/1434206181431*(t^20)^17-601973475703/1434206181431*(t^20)^19+2455027519096/1434206181431*(t^20)^20, -179880200274/1434206181431*(t^20)-294721817030/1434206181431*(t^20)^2-179880200274/1434206181431*(t^20)^4-662068468292/4302618544293*(t^20)^5-294721817030/1434206181431*(t^20)^8+123698413334/4302618544293*(t^20)^10-294721817030/1434206181431*(t^20)^11+123698413334/4302618544293*(t^20)^13-179880200274/1434206181431*(t^20)^16-662068468292/4302618544293*(t^20)^17+123698413334/4302618544293*(t^20)^19-662068468292/4302618544293*(t^20)^20, -2829783923941/4302618544293*(t^20)-80511040765/187070371491*(t^20)^2-2829783923941/4302618544293*(t^20)^4-120419109760/187070371491*(t^20)^5-80511040765/187070371491*(t^20)^8-1339855491532/4302618544293*(t^20)^10-80511040765/187070371491*(t^20)^11-1339855491532/4302618544293*(t^20)^13-2829783923941/4302618544293*(t^20)^16-120419109760/187070371491*(t^20)^17-1339855491532/4302618544293*(t^20)^19-120419109760/187070371491*(t^20)^20, -1395205184339/4302618544293*(t^20)+979512797912/4302618544293*(t^20)^2-1395205184339/4302618544293*(t^20)^4-271352012114/4302618544293*(t^20)^5+979512797912/4302618544293*(t^20)^8-2437814315950/4302618544293*(t^20)^10+979512797912/4302618544293*(t^20)^11-2437814315950/4302618544293*(t^20)^13-1395205184339/4302618544293*(t^20)^16-271352012114/4302618544293*(t^20)^17-2437814315950/4302618544293*(t^20)^19-271352012114/4302618544293*(t^20)^20, 4384689972499/2868412362862*(t^20)+6317908394/1434206181431*(t^20)^2+4384689972499/2868412362862*(t^20)^4+4713722234000/4302618544293*(t^20)^5+6317908394/1434206181431*(t^20)^8+7146354561187/4302618544293*(t^20)^10+6317908394/1434206181431*(t^20)^11+7146354561187/4302618544293*(t^20)^13+4384689972499/2868412362862*(t^20)^16+4713722234000/4302618544293*(t^20)^17+7146354561187/4302618544293*(t^20)^19+4713722234000/4302618544293*(t^20)^20, -877767099406/4302618544293*(t^20)-2084862368924/4302618544293*(t^20)^2-877767099406/4302618544293*(t^20)^4-1258760334662/4302618544293*(t^20)^5-2084862368924/4302618544293*(t^20)^8-273092015788/4302618544293*(t^20)^10-2084862368924/4302618544293*(t^20)^11-273092015788/4302618544293*(t^20)^13-877767099406/4302618544293*(t^20)^16-1258760334662/4302618544293*(t^20)^17-273092015788/4302618544293*(t^20)^19-1258760334662/4302618544293*(t^20)^20, 1181394728774/1434206181431*(t^20)+823104745842/1434206181431*(t^20)^2+1181394728774/1434206181431*(t^20)^4+1177952436264/1434206181431*(t^20)^5+823104745842/1434206181431*(t^20)^8+746917016944/1434206181431*(t^20)^10+823104745842/1434206181431*(t^20)^11+746917016944/1434206181431*(t^20)^13+1181394728774/1434206181431*(t^20)^16+1177952436264/1434206181431*(t^20)^17+746917016944/1434206181431*(t^20)^19+1177952436264/1434206181431*(t^20)^20, -4439558397674/4302618544293*(t^20)-5930087591975/8605237088586*(t^20)^2-4439558397674/4302618544293*(t^20)^4-3266858535265/4302618544293*(t^20)^5-5930087591975/8605237088586*(t^20)^8-896272959134/4302618544293*(t^20)^10-5930087591975/8605237088586*(t^20)^11-896272959134/4302618544293*(t^20)^13-4439558397674/4302618544293*(t^20)^16-3266858535265/4302618544293*(t^20)^17-896272959134/4302618544293*(t^20)^19-3266858535265/4302618544293*(t^20)^20, -3979476698521/8605237088586*(t^20)-3681938065421/8605237088586*(t^20)^2-3979476698521/8605237088586*(t^20)^4-3751632441382/4302618544293*(t^20)^5-3681938065421/8605237088586*(t^20)^8-1228533703298/4302618544293*(t^20)^10-3681938065421/8605237088586*(t^20)^11-1228533703298/4302618544293*(t^20)^13-3979476698521/8605237088586*(t^20)^16-3751632441382/4302618544293*(t^20)^17-1228533703298/4302618544293*(t^20)^19-3751632441382/4302618544293*(t^20)^20, -1888174221887/1434206181431*(t^20)-1012640721280/1434206181431*(t^20)^2-1888174221887/1434206181431*(t^20)^4-5765041745822/4302618544293*(t^20)^5-1012640721280/1434206181431*(t^20)^8-4689629545318/4302618544293*(t^20)^10-1012640721280/1434206181431*(t^20)^11-4689629545318/4302618544293*(t^20)^13-1888174221887/1434206181431*(t^20)^16-5765041745822/4302618544293*(t^20)^17-4689629545318/4302618544293*(t^20)^19-5765041745822/4302618544293*(t^20)^20, -20500776213385/8605237088586*(t^20)-14594701265746/4302618544293*(t^20)^2-20500776213385/8605237088586*(t^20)^4-4653879733968/1434206181431*(t^20)^5-14594701265746/4302618544293*(t^20)^8-536922822877/1434206181431*(t^20)^10-14594701265746/4302618544293*(t^20)^11-536922822877/1434206181431*(t^20)^13-20500776213385/8605237088586*(t^20)^16-4653879733968/1434206181431*(t^20)^17-536922822877/1434206181431*(t^20)^19-4653879733968/1434206181431*(t^20)^20 },
 { 0, 0, 0, 0, 0, 0, 1, 903817374307607/7179185746148186*(t^20)-1041780379243690/3589592873074093*(t^20)^2+903817374307607/7179185746148186*(t^20)^4+5151409998442661/14358371492296372*(t^20)^5-1041780379243690/3589592873074093*(t^20)^8+9974008493086295/14358371492296372*(t^20)^10-1041780379243690/3589592873074093*(t^20)^11+9974008493086295/14358371492296372*(t^20)^13+903817374307607/7179185746148186*(t^20)^16+5151409998442661/14358371492296372*(t^20)^17+9974008493086295/14358371492296372*(t^20)^19+5151409998442661/14358371492296372*(t^20)^20, -1308760063842231/3589592873074093*(t^20)+138334048182340/3589592873074093*(t^20)^2-1308760063842231/3589592873074093*(t^20)^4+1264632199142795/7179185746148186*(t^20)^5+138334048182340/3589592873074093*(t^20)^8+1413311332312839/3589592873074093*(t^20)^10+138334048182340/3589592873074093*(t^20)^11+1413311332312839/3589592873074093*(t^20)^13-1308760063842231/3589592873074093*(t^20)^16+1264632199142795/7179185746148186*(t^20)^17+1413311332312839/3589592873074093*(t^20)^19+1264632199142795/7179185746148186*(t^20)^20, -5592948960177254/3589592873074093*(t^20)-3599813156389172/3589592873074093*(t^20)^2-5592948960177254/3589592873074093*(t^20)^4-5974417875519771/3589592873074093*(t^20)^5-3599813156389172/3589592873074093*(t^20)^8-6260602696424082/3589592873074093*(t^20)^10-3599813156389172/3589592873074093*(t^20)^11-6260602696424082/3589592873074093*(t^20)^13-5592948960177254/3589592873074093*(t^20)^16-5974417875519771/3589592873074093*(t^20)^17-6260602696424082/3589592873074093*(t^20)^19-5974417875519771/3589592873074093*(t^20)^20, -409638319478639/10768778619222279*(t^20)+1870527726732080/10768778619222279*(t^20)^2-409638319478639/10768778619222279*(t^20)^4+668060718611937/3589592873074093*(t^20)^5+1870527726732080/10768778619222279*(t^20)^8-181686350794261/7179185746148186*(t^20)^10+1870527726732080/10768778619222279*(t^20)^11-181686350794261/7179185746148186*(t^20)^13-409638319478639/10768778619222279*(t^20)^16+668060718611937/3589592873074093*(t^20)^17-181686350794261/7179185746148186*(t^20)^19+668060718611937/3589592873074093*(t^20)^20, -800050285431062/10768778619222279*(t^20)-1108465170335590/10768778619222279*(t^20)^2-800050285431062/10768778619222279*(t^20)^4-433420091232257/10768778619222279*(t^20)^5-1108465170335590/10768778619222279*(t^20)^8-5710399833741941/21537557238444558*(t^20)^10-1108465170335590/10768778619222279*(t^20)^11-5710399833741941/21537557238444558*(t^20)^13-800050285431062/10768778619222279*(t^20)^16-433420091232257/10768778619222279*(t^20)^17-5710399833741941/21537557238444558*(t^20)^19-433420091232257/10768778619222279*(t^20)^20, 5262691550879215/10768778619222279*(t^20)-1270545190918165/10768778619222279*(t^20)^2+5262691550879215/10768778619222279*(t^20)^4+1876464076559192/10768778619222279*(t^20)^5-1270545190918165/10768778619222279*(t^20)^8+11805504107149259/21537557238444558*(t^20)^10-1270545190918165/10768778619222279*(t^20)^11+11805504107149259/21537557238444558*(t^20)^13+5262691550879215/10768778619222279*(t^20)^16+1876464076559192/10768778619222279*(t^20)^17+11805504107149259/21537557238444558*(t^20)^19+1876464076559192/10768778619222279*(t^20)^20, -9710175664254005/21537557238444558*(t^20)-5149976599193834/10768778619222279*(t^20)^2-9710175664254005/21537557238444558*(t^20)^4-4006070213215117/14358371492296372*(t^20)^5-5149976599193834/10768778619222279*(t^20)^8+2154770649189767/14358371492296372*(t^20)^10-5149976599193834/10768778619222279*(t^20)^11+2154770649189767/14358371492296372*(t^20)^13-9710175664254005/21537557238444558*(t^20)^16-4006070213215117/14358371492296372*(t^20)^17+2154770649189767/14358371492296372*(t^20)^19-4006070213215117/14358371492296372*(t^20)^20, 2616199249523266/10768778619222279*(t^20)+3719959498976981/10768778619222279*(t^20)^2+2616199249523266/10768778619222279*(t^20)^4+3768865322456945/21537557238444558*(t^20)^5+3719959498976981/10768778619222279*(t^20)^8+2991039527780999/10768778619222279*(t^20)^10+3719959498976981/10768778619222279*(t^20)^11+2991039527780999/10768778619222279*(t^20)^13+2616199249523266/10768778619222279*(t^20)^16+3768865322456945/21537557238444558*(t^20)^17+2991039527780999/10768778619222279*(t^20)^19+3768865322456945/21537557238444558*(t^20)^20, -2124791599013081/3589592873074093*(t^20)+248899039415978/3589592873074093*(t^20)^2-2124791599013081/3589592873074093*(t^20)^4-288655707018329/3589592873074093*(t^20)^5+248899039415978/3589592873074093*(t^20)^8-4931983946619061/7179185746148186*(t^20)^10+248899039415978/3589592873074093*(t^20)^11-4931983946619061/7179185746148186*(t^20)^13-2124791599013081/3589592873074093*(t^20)^16-288655707018329/3589592873074093*(t^20)^17-4931983946619061/7179185746148186*(t^20)^19-288655707018329/3589592873074093*(t^20)^20, -3163403491212934/10768778619222279*(t^20)-2080993825367101/21537557238444558*(t^20)^2-3163403491212934/10768778619222279*(t^20)^4-2999585641227616/10768778619222279*(t^20)^5-2080993825367101/21537557238444558*(t^20)^8-27498402320715461/43075114476889116*(t^20)^10-2080993825367101/21537557238444558*(t^20)^11-27498402320715461/43075114476889116*(t^20)^13-3163403491212934/10768778619222279*(t^20)^16-2999585641227616/10768778619222279*(t^20)^17-27498402320715461/43075114476889116*(t^20)^19-2999585641227616/10768778619222279*(t^20)^20, 11968129051285883/10768778619222279*(t^20)+5688613165915933/10768778619222279*(t^20)^2+11968129051285883/10768778619222279*(t^20)^4+7797898323311690/10768778619222279*(t^20)^5+5688613165915933/10768778619222279*(t^20)^8+33311063380615717/43075114476889116*(t^20)^10+5688613165915933/10768778619222279*(t^20)^11+33311063380615717/43075114476889116*(t^20)^13+11968129051285883/10768778619222279*(t^20)^16+7797898323311690/10768778619222279*(t^20)^17+33311063380615717/43075114476889116*(t^20)^19+7797898323311690/10768778619222279*(t^20)^20, 6567280517405968/10768778619222279*(t^20)+3254749230711638/10768778619222279*(t^20)^2+6567280517405968/10768778619222279*(t^20)^4+6773330376187911/7179185746148186*(t^20)^5+3254749230711638/10768778619222279*(t^20)^8+3051413121453462/3589592873074093*(t^20)^10+3254749230711638/10768778619222279*(t^20)^11+3051413121453462/3589592873074093*(t^20)^13+6567280517405968/10768778619222279*(t^20)^16+6773330376187911/7179185746148186*(t^20)^17+3051413121453462/3589592873074093*(t^20)^19+6773330376187911/7179185746148186*(t^20)^20, 7703858394180019/7179185746148186*(t^20)+2500541803312968/3589592873074093*(t^20)^2+7703858394180019/7179185746148186*(t^20)^4+28866629538476243/43075114476889116*(t^20)^5+2500541803312968/3589592873074093*(t^20)^8+35309888342660995/43075114476889116*(t^20)^10+2500541803312968/3589592873074093*(t^20)^11+35309888342660995/43075114476889116*(t^20)^13+7703858394180019/7179185746148186*(t^20)^16+28866629538476243/43075114476889116*(t^20)^17+35309888342660995/43075114476889116*(t^20)^19+28866629538476243/43075114476889116*(t^20)^20 },
 { 0, 0, 0, 0, 0, 0, 0, 1, 557090817626430012/613914590669600983*(t^20)+587243692199989226/613914590669600983*(t^20)^2+557090817626430012/613914590669600983*(t^20)^4+222229087809214126/613914590669600983*(t^20)^5+587243692199989226/613914590669600983*(t^20)^8+329420963603723248/613914590669600983*(t^20)^10+587243692199989226/613914590669600983*(t^20)^11+329420963603723248/613914590669600983*(t^20)^13+557090817626430012/613914590669600983*(t^20)^16+222229087809214126/613914590669600983*(t^20)^17+329420963603723248/613914590669600983*(t^20)^19+222229087809214126/613914590669600983*(t^20)^20, -692211280288166482/613914590669600983*(t^20)-174344545441991308/613914590669600983*(t^20)^2-692211280288166482/613914590669600983*(t^20)^4-426433686782254852/613914590669600983*(t^20)^5-174344545441991308/613914590669600983*(t^20)^8-335596509879855864/613914590669600983*(t^20)^10-174344545441991308/613914590669600983*(t^20)^11-335596509879855864/613914590669600983*(t^20)^13-692211280288166482/613914590669600983*(t^20)^16-426433686782254852/613914590669600983*(t^20)^17-335596509879855864/613914590669600983*(t^20)^19-426433686782254852/613914590669600983*(t^20)^20, 135900281243984358/613914590669600983*(t^20)-191703865634015034/613914590669600983*(t^20)^2+135900281243984358/613914590669600983*(t^20)^4-270892871680193960/613914590669600983*(t^20)^5-191703865634015034/613914590669600983*(t^20)^8-57225997186652710/613914590669600983*(t^20)^10-191703865634015034/613914590669600983*(t^20)^11-57225997186652710/613914590669600983*(t^20)^13+135900281243984358/613914590669600983*(t^20)^16-270892871680193960/613914590669600983*(t^20)^17-57225997186652710/613914590669600983*(t^20)^19-270892871680193960/613914590669600983*(t^20)^20, -16776262872981582/613914590669600983*(t^20)-6995854871279166/613914590669600983*(t^20)^2-16776262872981582/613914590669600983*(t^20)^4+163800664865212764/613914590669600983*(t^20)^5-6995854871279166/613914590669600983*(t^20)^8+293172901729871714/613914590669600983*(t^20)^10-6995854871279166/613914590669600983*(t^20)^11+293172901729871714/613914590669600983*(t^20)^13-16776262872981582/613914590669600983*(t^20)^16+163800664865212764/613914590669600983*(t^20)^17+293172901729871714/613914590669600983*(t^20)^19+163800664865212764/613914590669600983*(t^20)^20, 146770405686202148/613914590669600983*(t^20)-995625439856678/613914590669600983*(t^20)^2+146770405686202148/613914590669600983*(t^20)^4-151854035519971420/613914590669600983*(t^20)^5-995625439856678/613914590669600983*(t^20)^8+11629843095764190/613914590669600983*(t^20)^10-995625439856678/613914590669600983*(t^20)^11+11629843095764190/613914590669600983*(t^20)^13+146770405686202148/613914590669600983*(t^20)^16-151854035519971420/613914590669600983*(t^20)^17+11629843095764190/613914590669600983*(t^20)^19-151854035519971420/613914590669600983*(t^20)^20, 30252098877186087/87702084381371569*(t^20)-41977842925045683/87702084381371569*(t^20)^2+30252098877186087/87702084381371569*(t^20)^4-21434833782345477/87702084381371569*(t^20)^5-41977842925045683/87702084381371569*(t^20)^8+46318060952980661/87702084381371569*(t^20)^10-41977842925045683/87702084381371569*(t^20)^11+46318060952980661/87702084381371569*(t^20)^13+30252098877186087/87702084381371569*(t^20)^16-21434833782345477/87702084381371569*(t^20)^17+46318060952980661/87702084381371569*(t^20)^19-21434833782345477/87702084381371569*(t^20)^20, -54687215663271672/613914590669600983*(t^20)-358365817269397018/613914590669600983*(t^20)^2-54687215663271672/613914590669600983*(t^20)^4-357055607334548986/613914590669600983*(t^20)^5-358365817269397018/613914590669600983*(t^20)^8+129175643235268236/613914590669600983*(t^20)^10-358365817269397018/613914590669600983*(t^20)^11+129175643235268236/613914590669600983*(t^20)^13-54687215663271672/613914590669600983*(t^20)^16-357055607334548986/613914590669600983*(t^20)^17+129175643235268236/613914590669600983*(t^20)^19-357055607334548986/613914590669600983*(t^20)^20, -39141331098030272/613914590669600983*(t^20)+224009561508839118/613914590669600983*(t^20)^2-39141331098030272/613914590669600983*(t^20)^4-17868372972443628/613914590669600983*(t^20)^5+224009561508839118/613914590669600983*(t^20)^8-35582686181236958/613914590669600983*(t^20)^10+224009561508839118/613914590669600983*(t^20)^11-35582686181236958/613914590669600983*(t^20)^13-39141331098030272/613914590669600983*(t^20)^16-17868372972443628/613914590669600983*(t^20)^17-35582686181236958/613914590669600983*(t^20)^19-17868372972443628/613914590669600983*(t^20)^20, -58882061480133653/87702084381371569*(t^20)-8937246300924366/87702084381371569*(t^20)^2-58882061480133653/87702084381371569*(t^20)^4+21549408533599138/87702084381371569*(t^20)^5-8937246300924366/87702084381371569*(t^20)^8-37477369257327/87702084381371569*(t^20)^10-8937246300924366/87702084381371569*(t^20)^11-37477369257327/87702084381371569*(t^20)^13-58882061480133653/87702084381371569*(t^20)^16+21549408533599138/87702084381371569*(t^20)^17-37477369257327/87702084381371569*(t^20)^19+21549408533599138/87702084381371569*(t^20)^20, -422513003946308690/613914590669600983*(t^20)-195702418617655057/613914590669600983*(t^20)^2-422513003946308690/613914590669600983*(t^20)^4-222005825112250792/613914590669600983*(t^20)^5-195702418617655057/613914590669600983*(t^20)^8-370105942661734417/613914590669600983*(t^20)^10-195702418617655057/613914590669600983*(t^20)^11-370105942661734417/613914590669600983*(t^20)^13-422513003946308690/613914590669600983*(t^20)^16-222005825112250792/613914590669600983*(t^20)^17-370105942661734417/613914590669600983*(t^20)^19-222005825112250792/613914590669600983*(t^20)^20, 197396333422727820/613914590669600983*(t^20)-55298272226213820/613914590669600983*(t^20)^2+197396333422727820/613914590669600983*(t^20)^4-65858244244392286/613914590669600983*(t^20)^5-55298272226213820/613914590669600983*(t^20)^8+14945673849019316/613914590669600983*(t^20)^10-55298272226213820/613914590669600983*(t^20)^11+14945673849019316/613914590669600983*(t^20)^13+197396333422727820/613914590669600983*(t^20)^16-65858244244392286/613914590669600983*(t^20)^17+14945673849019316/613914590669600983*(t^20)^19-65858244244392286/613914590669600983*(t^20)^20, -590918089824115315/613914590669600983*(t^20)-731495374620566151/613914590669600983*(t^20)^2-590918089824115315/613914590669600983*(t^20)^4-481261812682590953/613914590669600983*(t^20)^5-731495374620566151/613914590669600983*(t^20)^8-522106664971607811/613914590669600983*(t^20)^10-731495374620566151/613914590669600983*(t^20)^11-522106664971607811/613914590669600983*(t^20)^13-590918089824115315/613914590669600983*(t^20)^16-481261812682590953/613914590669600983*(t^20)^17-522106664971607811/613914590669600983*(t^20)^19-481261812682590953/613914590669600983*(t^20)^20 },
 { 0, 0, 0, 0, 0, 0, 0, 0, 1, -941542323380446172/398689346653286509*(t^20)+747055380769222791/398689346653286509*(t^20)^2-941542323380446172/398689346653286509*(t^20)^4-158047075746840434/398689346653286509*(t^20)^5+747055380769222791/398689346653286509*(t^20)^8-1342048918419952319/398689346653286509*(t^20)^10+747055380769222791/398689346653286509*(t^20)^11-1342048918419952319/398689346653286509*(t^20)^13-941542323380446172/398689346653286509*(t^20)^16-158047075746840434/398689346653286509*(t^20)^17-1342048918419952319/398689346653286509*(t^20)^19-158047075746840434/398689346653286509*(t^20)^20, 116686273718677345/398689346653286509*(t^20)-127427350157968377/398689346653286509*(t^20)^2+116686273718677345/398689346653286509*(t^20)^4-196991457421767148/398689346653286509*(t^20)^5-127427350157968377/398689346653286509*(t^20)^8+10623295744713685/398689346653286509*(t^20)^10-127427350157968377/398689346653286509*(t^20)^11+10623295744713685/398689346653286509*(t^20)^13+116686273718677345/398689346653286509*(t^20)^16-196991457421767148/398689346653286509*(t^20)^17+10623295744713685/398689346653286509*(t^20)^19-196991457421767148/398689346653286509*(t^20)^20, -900272391093301154/1196068039959859527*(t^20)-736587466118506807/1196068039959859527*(t^20)^2-900272391093301154/1196068039959859527*(t^20)^4-228563089911762887/398689346653286509*(t^20)^5-736587466118506807/1196068039959859527*(t^20)^8-7860862514981052/398689346653286509*(t^20)^10-736587466118506807/1196068039959859527*(t^20)^11-7860862514981052/398689346653286509*(t^20)^13-900272391093301154/1196068039959859527*(t^20)^16-228563089911762887/398689346653286509*(t^20)^17-7860862514981052/398689346653286509*(t^20)^19-228563089911762887/398689346653286509*(t^20)^20, 14232262348208302/27815535813019989*(t^20)+3122222002131224/27815535813019989*(t^20)^2+14232262348208302/27815535813019989*(t^20)^4+2514254743530/9271845271006663*(t^20)^5+3122222002131224/27815535813019989*(t^20)^8+4426640658725580/9271845271006663*(t^20)^10+3122222002131224/27815535813019989*(t^20)^11+4426640658725580/9271845271006663*(t^20)^13+14232262348208302/27815535813019989*(t^20)^16+2514254743530/9271845271006663*(t^20)^17+4426640658725580/9271845271006663*(t^20)^19+2514254743530/9271845271006663*(t^20)^20, -145198618772653202/398689346653286509*(t^20)+31333049796970138/398689346653286509*(t^20)^2-145198618772653202/398689346653286509*(t^20)^4-596747582441512876/1196068039959859527*(t^20)^5+31333049796970138/398689346653286509*(t^20)^8-766408448086974950/1196068039959859527*(t^20)^10+31333049796970138/398689346653286509*(t^20)^11-766408448086974950/1196068039959859527*(t^20)^13-145198618772653202/398689346653286509*(t^20)^16-596747582441512876/1196068039959859527*(t^20)^17-766408448086974950/1196068039959859527*(t^20)^19-596747582441512876/1196068039959859527*(t^20)^20, -452172563693448617/398689346653286509*(t^20)-224895866286867994/398689346653286509*(t^20)^2-452172563693448617/398689346653286509*(t^20)^4-463660842305279109/398689346653286509*(t^20)^5-224895866286867994/398689346653286509*(t^20)^8-281335438814324860/398689346653286509*(t^20)^10-224895866286867994/398689346653286509*(t^20)^11-281335438814324860/398689346653286509*(t^20)^13-452172563693448617/398689346653286509*(t^20)^16-463660842305279109/398689346653286509*(t^20)^17-281335438814324860/398689346653286509*(t^20)^19-463660842305279109/398689346653286509*(t^20)^20, 268794623917956313/1196068039959859527*(t^20)+1727295053322595646/1196068039959859527*(t^20)^2+268794623917956313/1196068039959859527*(t^20)^4+295312661499839771/398689346653286509*(t^20)^5+1727295053322595646/1196068039959859527*(t^20)^8-216300197085040174/398689346653286509*(t^20)^10+1727295053322595646/1196068039959859527*(t^20)^11-216300197085040174/398689346653286509*(t^20)^13+268794623917956313/1196068039959859527*(t^20)^16+295312661499839771/398689346653286509*(t^20)^17-216300197085040174/398689346653286509*(t^20)^19+295312661499839771/398689346653286509*(t^20)^20, -720421442075452480/1196068039959859527*(t^20)-123587935157240693/1196068039959859527*(t^20)^2-720421442075452480/1196068039959859527*(t^20)^4+201020387155546604/1196068039959859527*(t^20)^5-123587935157240693/1196068039959859527*(t^20)^8+215791531785752566/1196068039959859527*(t^20)^10-123587935157240693/1196068039959859527*(t^20)^11+215791531785752566/1196068039959859527*(t^20)^13-720421442075452480/1196068039959859527*(t^20)^16+201020387155546604/1196068039959859527*(t^20)^17+215791531785752566/1196068039959859527*(t^20)^19+201020387155546604/1196068039959859527*(t^20)^20, -358429362476200573/1196068039959859527*(t^20)+156253198462337956/1196068039959859527*(t^20)^2-358429362476200573/1196068039959859527*(t^20)^4-14111887024359008/398689346653286509*(t^20)^5+156253198462337956/1196068039959859527*(t^20)^8-309152685564965678/398689346653286509*(t^20)^10+156253198462337956/1196068039959859527*(t^20)^11-309152685564965678/398689346653286509*(t^20)^13-358429362476200573/1196068039959859527*(t^20)^16-14111887024359008/398689346653286509*(t^20)^17-309152685564965678/398689346653286509*(t^20)^19-14111887024359008/398689346653286509*(t^20)^20, 807385183046615021/1196068039959859527*(t^20)-1020017196583468529/1196068039959859527*(t^20)^2+807385183046615021/1196068039959859527*(t^20)^4-131745971991641211/398689346653286509*(t^20)^5-1020017196583468529/1196068039959859527*(t^20)^8+335064540240794655/398689346653286509*(t^20)^10-1020017196583468529/1196068039959859527*(t^20)^11+335064540240794655/398689346653286509*(t^20)^13+807385183046615021/1196068039959859527*(t^20)^16-131745971991641211/398689346653286509*(t^20)^17+335064540240794655/398689346653286509*(t^20)^19-131745971991641211/398689346653286509*(t^20)^20, 250647736591909378/1196068039959859527*(t^20)-1281554314862706430/1196068039959859527*(t^20)^2+250647736591909378/1196068039959859527*(t^20)^4-16077445605418952/1196068039959859527*(t^20)^5-1281554314862706430/1196068039959859527*(t^20)^8+616095427311862301/1196068039959859527*(t^20)^10-1281554314862706430/1196068039959859527*(t^20)^11+616095427311862301/1196068039959859527*(t^20)^13+250647736591909378/1196068039959859527*(t^20)^16-16077445605418952/1196068039959859527*(t^20)^17+616095427311862301/1196068039959859527*(t^20)^19-16077445605418952/1196068039959859527*(t^20)^20 },
 { 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -611/37499*(t^20)-33921/74998*(t^20)^2-611/37499*(t^20)^4-19163/37499*(t^20)^5-33921/74998*(t^20)^8-26799/74998*(t^20)^10-33921/74998*(t^20)^11-26799/74998*(t^20)^13-611/37499*(t^20)^16-19163/37499*(t^20)^17-26799/74998*(t^20)^19-19163/37499*(t^20)^20, 14449/74998*(t^20)+12655/37499*(t^20)^2+14449/74998*(t^20)^4+12889/74998*(t^20)^5+12655/37499*(t^20)^8+8732/37499*(t^20)^10+12655/37499*(t^20)^11+8732/37499*(t^20)^13+14449/74998*(t^20)^16+12889/74998*(t^20)^17+8732/37499*(t^20)^19+12889/74998*(t^20)^20, 10816/37499*(t^20)+390/37499*(t^20)^2+10816/37499*(t^20)^4-8202/37499*(t^20)^5+390/37499*(t^20)^8+5025/37499*(t^20)^10+390/37499*(t^20)^11+5025/37499*(t^20)^13+10816/37499*(t^20)^16-8202/37499*(t^20)^17+5025/37499*(t^20)^19-8202/37499*(t^20)^20, 16075/224994*(t^20)-9761/112497*(t^20)^2+16075/224994*(t^20)^4-7565/74998*(t^20)^5-9761/112497*(t^20)^8-4904/37499*(t^20)^10-9761/112497*(t^20)^11-4904/37499*(t^20)^13+16075/224994*(t^20)^16-7565/74998*(t^20)^17-4904/37499*(t^20)^19-7565/74998*(t^20)^20, 4321/32142*(t^20)+679/2922*(t^20)^2+4321/32142*(t^20)^4+145/974*(t^20)^5+679/2922*(t^20)^8+527/5357*(t^20)^10+679/2922*(t^20)^11+527/5357*(t^20)^13+4321/32142*(t^20)^16+145/974*(t^20)^17+527/5357*(t^20)^19+145/974*(t^20)^20, 1563/3409*(t^20)+293/6818*(t^20)^2+1563/3409*(t^20)^4-25/20454*(t^20)^5+293/6818*(t^20)^8+7261/20454*(t^20)^10+293/6818*(t^20)^11+7261/20454*(t^20)^13+1563/3409*(t^20)^16-25/20454*(t^20)^17+7261/20454*(t^20)^19-25/20454*(t^20)^20, 25439/112497*(t^20)+109595/224994*(t^20)^2+25439/112497*(t^20)^4+11518/37499*(t^20)^5+109595/224994*(t^20)^8+27745/74998*(t^20)^10+109595/224994*(t^20)^11+27745/74998*(t^20)^13+25439/112497*(t^20)^16+11518/37499*(t^20)^17+27745/74998*(t^20)^19+11518/37499*(t^20)^20, 718/10227*(t^20)+19/20454*(t^20)^2+718/10227*(t^20)^4+82/3409*(t^20)^5+19/20454*(t^20)^8+456/3409*(t^20)^10+19/20454*(t^20)^11+456/3409*(t^20)^13+718/10227*(t^20)^16+82/3409*(t^20)^17+456/3409*(t^20)^19+82/3409*(t^20)^20, -3105/10714*(t^20)-423/974*(t^20)^2-3105/10714*(t^20)^4-1513/2922*(t^20)^5-423/974*(t^20)^8-8159/16071*(t^20)^10-423/974*(t^20)^11-8159/16071*(t^20)^13-3105/10714*(t^20)^16-1513/2922*(t^20)^17-8159/16071*(t^20)^19-1513/2922*(t^20)^20, -93685/112497*(t^20)-46556/112497*(t^20)^2-93685/112497*(t^20)^4-17788/112497*(t^20)^5-46556/112497*(t^20)^8-63332/112497*(t^20)^10-46556/112497*(t^20)^11-63332/112497*(t^20)^13-93685/112497*(t^20)^16-17788/112497*(t^20)^17-63332/112497*(t^20)^19-17788/112497*(t^20)^20 } };
 
 Basis2 = { { 1, -5/14*(t^20)+3/14*(t^20)^2-5/14*(t^20)^4+2/7*(t^20)^5+3/14*(t^20)^8-1/7*(t^20)^10+3/14*(t^20)^11-1/7*(t^20)^13-5/14*(t^20)^16+2/7*(t^20)^17-1/7*(t^20)^19+2/7*(t^20)^20, 1/7*(t^20)-11/14*(t^20)^2+1/7*(t^20)^4-5/7*(t^20)^5-11/14*(t^20)^8-1/7*(t^20)^10-11/14*(t^20)^11-1/7*(t^20)^13+1/7*(t^20)^16-5/7*(t^20)^17-1/7*(t^20)^19-5/7*(t^20)^20, -10/7*(t^20)-25/28*(t^20)^2-10/7*(t^20)^4-5/14*(t^20)^5-25/28*(t^20)^8-15/14*(t^20)^10-25/28*(t^20)^11-15/14*(t^20)^13-10/7*(t^20)^16-5/14*(t^20)^17-15/14*(t^20)^19-5/14*(t^20)^20, 0, 19/28*(t^20)+1/7*(t^20)^2+19/28*(t^20)^4+5/14*(t^20)^5+1/7*(t^20)^8+4/7*(t^20)^10+1/7*(t^20)^11+4/7*(t^20)^13+19/28*(t^20)^16+5/14*(t^20)^17+4/7*(t^20)^19+5/14*(t^20)^20, -37/28*(t^20)-6/7*(t^20)^2-37/28*(t^20)^4-9/14*(t^20)^5-6/7*(t^20)^8-10/7*(t^20)^10-6/7*(t^20)^11-10/7*(t^20)^13-37/28*(t^20)^16-9/14*(t^20)^17-10/7*(t^20)^19-9/14*(t^20)^20, -15/14*(t^20)+9/14*(t^20)^2-15/14*(t^20)^4+6/7*(t^20)^5+9/14*(t^20)^8-3/7*(t^20)^10+9/14*(t^20)^11-3/7*(t^20)^13-15/14*(t^20)^16+6/7*(t^20)^17-3/7*(t^20)^19+6/7*(t^20)^20, 9/28*(t^20)+6/7*(t^20)^2+9/28*(t^20)^4+9/14*(t^20)^5+6/7*(t^20)^8+3/7*(t^20)^10+6/7*(t^20)^11+3/7*(t^20)^13+9/28*(t^20)^16+9/14*(t^20)^17+3/7*(t^20)^19+9/14*(t^20)^20, 12/7*(t^20)+15/14*(t^20)^2+12/7*(t^20)^4+3/7*(t^20)^5+15/14*(t^20)^8+9/7*(t^20)^10+15/14*(t^20)^11+9/7*(t^20)^13+12/7*(t^20)^16+3/7*(t^20)^17+9/7*(t^20)^19+3/7*(t^20)^20, -9/14*(t^20)-3/14*(t^20)^2-9/14*(t^20)^4-2/7*(t^20)^5-3/14*(t^20)^8-6/7*(t^20)^10-3/14*(t^20)^11-6/7*(t^20)^13-9/14*(t^20)^16-2/7*(t^20)^17-6/7*(t^20)^19-2/7*(t^20)^20, 3/14*(t^20)-13/14*(t^20)^2+3/14*(t^20)^4-4/7*(t^20)^5-13/14*(t^20)^8+2/7*(t^20)^10-13/14*(t^20)^11+2/7*(t^20)^13+3/14*(t^20)^16-4/7*(t^20)^17+2/7*(t^20)^19-4/7*(t^20)^20, -2*(t^20)-5/4*(t^20)^2-2*(t^20)^4-1/2*(t^20)^5-5/4*(t^20)^8-3/2*(t^20)^10-5/4*(t^20)^11-3/2*(t^20)^13-2*(t^20)^16-1/2*(t^20)^17-3/2*(t^20)^19-1/2*(t^20)^20, 11/28*(t^20)+13/28*(t^20)^2+11/28*(t^20)^4+2/7*(t^20)^5+13/28*(t^20)^8+5/14*(t^20)^10+13/28*(t^20)^11+5/14*(t^20)^13+11/28*(t^20)^16+2/7*(t^20)^17+5/14*(t^20)^19+2/7*(t^20)^20, -3/28*(t^20)-2/7*(t^20)^2-3/28*(t^20)^4-3/14*(t^20)^5-2/7*(t^20)^8-1/7*(t^20)^10-2/7*(t^20)^11-1/7*(t^20)^13-3/28*(t^20)^16-3/14*(t^20)^17-1/7*(t^20)^19-3/14*(t^20)^20, 13/28*(t^20)+1/14*(t^20)^2+13/28*(t^20)^4-1/14*(t^20)^5+1/14*(t^20)^8+2/7*(t^20)^10+1/14*(t^20)^11+2/7*(t^20)^13+13/28*(t^20)^16-1/14*(t^20)^17+2/7*(t^20)^19-1/14*(t^20)^20, 19/28*(t^20)-6/7*(t^20)^2+19/28*(t^20)^4-9/14*(t^20)^5-6/7*(t^20)^8+4/7*(t^20)^10-6/7*(t^20)^11+4/7*(t^20)^13+19/28*(t^20)^16-9/14*(t^20)^17+4/7*(t^20)^19-9/14*(t^20)^20, -3/2*(t^20)-5/4*(t^20)^2-3/2*(t^20)^4-1/2*(t^20)^5-5/4*(t^20)^8-3/2*(t^20)^10-5/4*(t^20)^11-3/2*(t^20)^13-3/2*(t^20)^16-1/2*(t^20)^17-3/2*(t^20)^19-1/2*(t^20)^20, -39/28*(t^20)-17/14*(t^20)^2-39/28*(t^20)^4-11/14*(t^20)^5-17/14*(t^20)^8-6/7*(t^20)^10-17/14*(t^20)^11-6/7*(t^20)^13-39/28*(t^20)^16-11/14*(t^20)^17-6/7*(t^20)^19-11/14*(t^20)^20, -9/28*(t^20)-6/7*(t^20)^2-9/28*(t^20)^4-9/14*(t^20)^5-6/7*(t^20)^8-3/7*(t^20)^10-6/7*(t^20)^11-3/7*(t^20)^13-9/28*(t^20)^16-9/14*(t^20)^17-3/7*(t^20)^19-9/14*(t^20)^20 },
{ 0, 1, -309/158*(t^20)-227/158*(t^20)^2-309/158*(t^20)^4-67/79*(t^20)^5-227/158*(t^20)^8-197/79*(t^20)^10-227/158*(t^20)^11-197/79*(t^20)^13-309/158*(t^20)^16-67/79*(t^20)^17-197/79*(t^20)^19-67/79*(t^20)^20, 323/316*(t^20)+1037/316*(t^20)^2+323/316*(t^20)^4+565/158*(t^20)^5+1037/316*(t^20)^8+277/158*(t^20)^10+1037/316*(t^20)^11+277/158*(t^20)^13+323/316*(t^20)^16+565/158*(t^20)^17+277/158*(t^20)^19+565/158*(t^20)^20, 30/79*(t^20)+88/79*(t^20)^2+30/79*(t^20)^4+148/79*(t^20)^5+88/79*(t^20)^8+72/79*(t^20)^10+88/79*(t^20)^11+72/79*(t^20)^13+30/79*(t^20)^16+148/79*(t^20)^17+72/79*(t^20)^19+148/79*(t^20)^20, -285/158*(t^20)-329/316*(t^20)^2-285/158*(t^20)^4-63/158*(t^20)^5-329/316*(t^20)^8-105/79*(t^20)^10-329/316*(t^20)^11-105/79*(t^20)^13-285/158*(t^20)^16-63/158*(t^20)^17-105/79*(t^20)^19-63/158*(t^20)^20, 18/79*(t^20)+701/316*(t^20)^2+18/79*(t^20)^4+541/158*(t^20)^5+701/316*(t^20)^8+138/79*(t^20)^10+701/316*(t^20)^11+138/79*(t^20)^13+18/79*(t^20)^16+541/158*(t^20)^17+138/79*(t^20)^19+541/158*(t^20)^20, 354/79*(t^20)+280/79*(t^20)^2+354/79*(t^20)^4+277/79*(t^20)^5+280/79*(t^20)^8+423/79*(t^20)^10+280/79*(t^20)^11+423/79*(t^20)^13+354/79*(t^20)^16+277/79*(t^20)^17+423/79*(t^20)^19+277/79*(t^20)^20, 114/79*(t^20)-353/316*(t^20)^2+114/79*(t^20)^4-313/158*(t^20)^5-353/316*(t^20)^8+84/79*(t^20)^10-353/316*(t^20)^11+84/79*(t^20)^13+114/79*(t^20)^16-313/158*(t^20)^17+84/79*(t^20)^19-313/158*(t^20)^20, -142/79*(t^20)-417/158*(t^20)^2-142/79*(t^20)^4-216/79*(t^20)^5-417/158*(t^20)^8-167/79*(t^20)^10-417/158*(t^20)^11-167/79*(t^20)^13-142/79*(t^20)^16-216/79*(t^20)^17-167/79*(t^20)^19-216/79*(t^20)^20, 24/79*(t^20)+23/79*(t^20)^2+24/79*(t^20)^4+71/79*(t^20)^5+23/79*(t^20)^8+105/79*(t^20)^10+23/79*(t^20)^11+105/79*(t^20)^13+24/79*(t^20)^16+71/79*(t^20)^17+105/79*(t^20)^19+71/79*(t^20)^20, -101/79*(t^20)+129/158*(t^20)^2-101/79*(t^20)^4+60/79*(t^20)^5+129/158*(t^20)^8-116/79*(t^20)^10+129/158*(t^20)^11-116/79*(t^20)^13-101/79*(t^20)^16+60/79*(t^20)^17-116/79*(t^20)^19+60/79*(t^20)^20, 759/316*(t^20)+1231/316*(t^20)^2+759/316*(t^20)^4+545/158*(t^20)^5+1231/316*(t^20)^8+579/158*(t^20)^10+1231/316*(t^20)^11+579/158*(t^20)^13+759/316*(t^20)^16+545/158*(t^20)^17+579/158*(t^20)^19+545/158*(t^20)^20, 55/316*(t^20)-65/79*(t^20)^2+55/316*(t^20)^4-77/79*(t^20)^5-65/79*(t^20)^8-13/158*(t^20)^10-65/79*(t^20)^11-13/158*(t^20)^13+55/316*(t^20)^16-77/79*(t^20)^17-13/158*(t^20)^19-77/79*(t^20)^20, -43/79*(t^20)+59/316*(t^20)^2-43/79*(t^20)^4+55/158*(t^20)^5+59/316*(t^20)^8-40/79*(t^20)^10+59/316*(t^20)^11-40/79*(t^20)^13-43/79*(t^20)^16+55/158*(t^20)^17-40/79*(t^20)^19+55/158*(t^20)^20, -85/158*(t^20)-51/316*(t^20)^2-85/158*(t^20)^4+81/158*(t^20)^5-51/316*(t^20)^8-23/79*(t^20)^10-51/316*(t^20)^11-23/79*(t^20)^13-85/158*(t^20)^16+81/158*(t^20)^17-23/79*(t^20)^19+81/158*(t^20)^20, -449/158*(t^20)-143/316*(t^20)^2-449/158*(t^20)^4-61/158*(t^20)^5-143/316*(t^20)^8-286/79*(t^20)^10-143/316*(t^20)^11-286/79*(t^20)^13-449/158*(t^20)^16-61/158*(t^20)^17-286/79*(t^20)^19-61/158*(t^20)^20, 107/316*(t^20)+1067/316*(t^20)^2+107/316*(t^20)^4+601/158*(t^20)^5+1067/316*(t^20)^8+397/158*(t^20)^10+1067/316*(t^20)^11+397/158*(t^20)^13+107/316*(t^20)^16+601/158*(t^20)^17+397/158*(t^20)^19+601/158*(t^20)^20, 229/158*(t^20)+801/316*(t^20)^2+229/158*(t^20)^4+345/158*(t^20)^5+801/316*(t^20)^8+101/79*(t^20)^10+801/316*(t^20)^11+101/79*(t^20)^13+229/158*(t^20)^16+345/158*(t^20)^17+101/79*(t^20)^19+345/158*(t^20)^20, -201/158*(t^20)-89/316*(t^20)^2-201/158*(t^20)^4-91/158*(t^20)^5-89/316*(t^20)^8-99/79*(t^20)^10-89/316*(t^20)^11-99/79*(t^20)^13-201/158*(t^20)^16-91/158*(t^20)^17-99/79*(t^20)^19-91/158*(t^20)^20 },
{ 0, 0, 1, -4475/1266*(t^20)-2971/1266*(t^20)^2-4475/1266*(t^20)^4-1469/422*(t^20)^5-2971/1266*(t^20)^8-1357/422*(t^20)^10-2971/1266*(t^20)^11-1357/422*(t^20)^13-4475/1266*(t^20)^16-1469/422*(t^20)^17-1357/422*(t^20)^19-1469/422*(t^20)^20, 1424/633*(t^20)-524/633*(t^20)^2+1424/633*(t^20)^4+566/633*(t^20)^5-524/633*(t^20)^8+1738/633*(t^20)^10-524/633*(t^20)^11+1738/633*(t^20)^13+1424/633*(t^20)^16+566/633*(t^20)^17+1738/633*(t^20)^19+566/633*(t^20)^20, -196/211*(t^20)-1053/422*(t^20)^2-196/211*(t^20)^4-1033/422*(t^20)^5-1053/422*(t^20)^8+165/211*(t^20)^10-1053/422*(t^20)^11+165/211*(t^20)^13-196/211*(t^20)^16-1033/422*(t^20)^17+165/211*(t^20)^19-1033/422*(t^20)^20, -1047/211*(t^20)-435/422*(t^20)^2-1047/211*(t^20)^4-5915/1266*(t^20)^5-435/422*(t^20)^8-3956/633*(t^20)^10-435/422*(t^20)^11-3956/633*(t^20)^13-1047/211*(t^20)^16-5915/1266*(t^20)^17-3956/633*(t^20)^19-5915/1266*(t^20)^20, -176/211*(t^20)-68/211*(t^20)^2-176/211*(t^20)^4+77/633*(t^20)^5-68/211*(t^20)^8-533/633*(t^20)^10-68/211*(t^20)^11-533/633*(t^20)^13-176/211*(t^20)^16+77/633*(t^20)^17-533/633*(t^20)^19+77/633*(t^20)^20, -49/633*(t^20)+2849/1266*(t^20)^2-49/633*(t^20)^4+2221/1266*(t^20)^5+2849/1266*(t^20)^8-539/633*(t^20)^10+2849/1266*(t^20)^11-539/633*(t^20)^13-49/633*(t^20)^16+2221/1266*(t^20)^17-539/633*(t^20)^19+2221/1266*(t^20)^20, 2938/633*(t^20)+2123/633*(t^20)^2+2938/633*(t^20)^4+2675/633*(t^20)^5+2123/633*(t^20)^8+1723/633*(t^20)^10+2123/633*(t^20)^11+1723/633*(t^20)^13+2938/633*(t^20)^16+2675/633*(t^20)^17+1723/633*(t^20)^19+2675/633*(t^20)^20, 1102/633*(t^20)-1924/633*(t^20)^2+1102/633*(t^20)^4-64/633*(t^20)^5-1924/633*(t^20)^8+2416/633*(t^20)^10-1924/633*(t^20)^11+2416/633*(t^20)^13+1102/633*(t^20)^16-64/633*(t^20)^17+2416/633*(t^20)^19-64/633*(t^20)^20, 274/633*(t^20)+173/633*(t^20)^2+274/633*(t^20)^4+215/633*(t^20)^5+173/633*(t^20)^8+271/633*(t^20)^10+173/633*(t^20)^11+271/633*(t^20)^13+274/633*(t^20)^16+215/633*(t^20)^17+271/633*(t^20)^19+215/633*(t^20)^20, 185/1266*(t^20)-269/1266*(t^20)^2+185/1266*(t^20)^4+1261/1266*(t^20)^5-269/1266*(t^20)^8-919/1266*(t^20)^10-269/1266*(t^20)^11-919/1266*(t^20)^13+185/1266*(t^20)^16+1261/1266*(t^20)^17-919/1266*(t^20)^19+1261/1266*(t^20)^20, 2135/1266*(t^20)-175/633*(t^20)^2+2135/1266*(t^20)^4+607/633*(t^20)^5-175/633*(t^20)^8+3229/1266*(t^20)^10-175/633*(t^20)^11+3229/1266*(t^20)^13+2135/1266*(t^20)^16+607/633*(t^20)^17+3229/1266*(t^20)^19+607/633*(t^20)^20, -107/633*(t^20)+253/1266*(t^20)^2-107/633*(t^20)^4-57/422*(t^20)^5+253/1266*(t^20)^8-111/211*(t^20)^10+253/1266*(t^20)^11-111/211*(t^20)^13-107/633*(t^20)^16-57/422*(t^20)^17-111/211*(t^20)^19-57/422*(t^20)^20, 1064/633*(t^20)-1729/1266*(t^20)^2+1064/633*(t^20)^4-29/1266*(t^20)^5-1729/1266*(t^20)^8+1576/633*(t^20)^10-1729/1266*(t^20)^11+1576/633*(t^20)^13+1064/633*(t^20)^16-29/1266*(t^20)^17+1576/633*(t^20)^19-29/1266*(t^20)^20, -336/211*(t^20)-931/422*(t^20)^2-336/211*(t^20)^4-1379/422*(t^20)^5-931/422*(t^20)^8-109/211*(t^20)^10-931/422*(t^20)^11-109/211*(t^20)^13-336/211*(t^20)^16-1379/422*(t^20)^17-109/211*(t^20)^19-1379/422*(t^20)^20, -5495/1266*(t^20)-2617/1266*(t^20)^2-5495/1266*(t^20)^4-5155/1266*(t^20)^5-2617/1266*(t^20)^8-6851/1266*(t^20)^10-2617/1266*(t^20)^11-6851/1266*(t^20)^13-5495/1266*(t^20)^16-5155/1266*(t^20)^17-6851/1266*(t^20)^19-5155/1266*(t^20)^20, -120/211*(t^20)-1071/422*(t^20)^2-120/211*(t^20)^4-387/422*(t^20)^5-1071/422*(t^20)^8+157/211*(t^20)^10-1071/422*(t^20)^11+157/211*(t^20)^13-120/211*(t^20)^16-387/422*(t^20)^17+157/211*(t^20)^19-387/422*(t^20)^20, -2236/633*(t^20)-4279/1266*(t^20)^2-2236/633*(t^20)^4-5291/1266*(t^20)^5-4279/1266*(t^20)^8-1175/633*(t^20)^10-4279/1266*(t^20)^11-1175/633*(t^20)^13-2236/633*(t^20)^16-5291/1266*(t^20)^17-1175/633*(t^20)^19-5291/1266*(t^20)^20 },
{ 0, 0, 0, 1, -51425526/116944591*(t^20)-12621110/116944591*(t^20)^2-51425526/116944591*(t^20)^4-37987166/116944591*(t^20)^5-12621110/116944591*(t^20)^8-40326691/116944591*(t^20)^10-12621110/116944591*(t^20)^11-40326691/116944591*(t^20)^13-51425526/116944591*(t^20)^16-37987166/116944591*(t^20)^17-40326691/116944591*(t^20)^19-37987166/116944591*(t^20)^20, -27171337/116944591*(t^20)+36108229/116944591*(t^20)^2-27171337/116944591*(t^20)^4+62321053/233889182*(t^20)^5+36108229/116944591*(t^20)^8-67181780/116944591*(t^20)^10+36108229/116944591*(t^20)^11-67181780/116944591*(t^20)^13-27171337/116944591*(t^20)^16+62321053/233889182*(t^20)^17-67181780/116944591*(t^20)^19+62321053/233889182*(t^20)^20, 129932054/116944591*(t^20)+106601403/116944591*(t^20)^2+129932054/116944591*(t^20)^4+167775669/116944591*(t^20)^5+106601403/116944591*(t^20)^8+158870503/116944591*(t^20)^10+106601403/116944591*(t^20)^11+158870503/116944591*(t^20)^13+129932054/116944591*(t^20)^16+167775669/116944591*(t^20)^17+158870503/116944591*(t^20)^19+167775669/116944591*(t^20)^20, 62646120/116944591*(t^20)-11431408/116944591*(t^20)^2+62646120/116944591*(t^20)^4-33039145/116944591*(t^20)^5-11431408/116944591*(t^20)^8+56658455/116944591*(t^20)^10-11431408/116944591*(t^20)^11+56658455/116944591*(t^20)^13+62646120/116944591*(t^20)^16-33039145/116944591*(t^20)^17+56658455/116944591*(t^20)^19-33039145/116944591*(t^20)^20, 11199326/116944591*(t^20)-59637433/116944591*(t^20)^2+11199326/116944591*(t^20)^4-63680525/116944591*(t^20)^5-59637433/116944591*(t^20)^8+1960700/116944591*(t^20)^10-59637433/116944591*(t^20)^11+1960700/116944591*(t^20)^13+11199326/116944591*(t^20)^16-63680525/116944591*(t^20)^17+1960700/116944591*(t^20)^19-63680525/116944591*(t^20)^20, -149012004/116944591*(t^20)-125993721/116944591*(t^20)^2-149012004/116944591*(t^20)^4-179625699/233889182*(t^20)^5-125993721/116944591*(t^20)^8-171908435/233889182*(t^20)^10-125993721/116944591*(t^20)^11-171908435/233889182*(t^20)^13-149012004/116944591*(t^20)^16-179625699/233889182*(t^20)^17-171908435/233889182*(t^20)^19-179625699/233889182*(t^20)^20, -75091586/116944591*(t^20)+28123028/116944591*(t^20)^2-75091586/116944591*(t^20)^4-39165781/116944591*(t^20)^5+28123028/116944591*(t^20)^8-89034252/116944591*(t^20)^10+28123028/116944591*(t^20)^11-89034252/116944591*(t^20)^13-75091586/116944591*(t^20)^16-39165781/116944591*(t^20)^17-89034252/116944591*(t^20)^19-39165781/116944591*(t^20)^20, 39287796/116944591*(t^20)+25532874/116944591*(t^20)^2+39287796/116944591*(t^20)^4+11034738/116944591*(t^20)^5+25532874/116944591*(t^20)^8+28323278/116944591*(t^20)^10+25532874/116944591*(t^20)^11+28323278/116944591*(t^20)^13+39287796/116944591*(t^20)^16+11034738/116944591*(t^20)^17+28323278/116944591*(t^20)^19+11034738/116944591*(t^20)^20, 72451801/116944591*(t^20)+57877061/116944591*(t^20)^2+72451801/116944591*(t^20)^4+10562510/116944591*(t^20)^5+57877061/116944591*(t^20)^8+114738186/116944591*(t^20)^10+57877061/116944591*(t^20)^11+114738186/116944591*(t^20)^13+72451801/116944591*(t^20)^16+10562510/116944591*(t^20)^17+114738186/116944591*(t^20)^19+10562510/116944591*(t^20)^20, -53852134/116944591*(t^20)-41353257/116944591*(t^20)^2-53852134/116944591*(t^20)^4-64482003/116944591*(t^20)^5-41353257/116944591*(t^20)^8-164260173/233889182*(t^20)^10-41353257/116944591*(t^20)^11-164260173/233889182*(t^20)^13-53852134/116944591*(t^20)^16-64482003/116944591*(t^20)^17-164260173/233889182*(t^20)^19-64482003/116944591*(t^20)^20, 25574102/116944591*(t^20)+13260959/116944591*(t^20)^2+25574102/116944591*(t^20)^4+19740767/116944591*(t^20)^5+13260959/116944591*(t^20)^8+34230206/116944591*(t^20)^10+13260959/116944591*(t^20)^11+34230206/116944591*(t^20)^13+25574102/116944591*(t^20)^16+19740767/116944591*(t^20)^17+34230206/116944591*(t^20)^19+19740767/116944591*(t^20)^20, -92034308/116944591*(t^20)-20399409/116944591*(t^20)^2-92034308/116944591*(t^20)^4-20754964/116944591*(t^20)^5-20399409/116944591*(t^20)^8-83502113/116944591*(t^20)^10-20399409/116944591*(t^20)^11-83502113/116944591*(t^20)^13-92034308/116944591*(t^20)^16-20754964/116944591*(t^20)^17-83502113/116944591*(t^20)^19-20754964/116944591*(t^20)^20, -2966397/116944591*(t^20)+63058023/116944591*(t^20)^2-2966397/116944591*(t^20)^4+176703377/233889182*(t^20)^5+63058023/116944591*(t^20)^8-32870809/116944591*(t^20)^10+63058023/116944591*(t^20)^11-32870809/116944591*(t^20)^13-2966397/116944591*(t^20)^16+176703377/233889182*(t^20)^17-32870809/116944591*(t^20)^19+176703377/233889182*(t^20)^20, 140921838/116944591*(t^20)+145195347/116944591*(t^20)^2+140921838/116944591*(t^20)^4+323663693/233889182*(t^20)^5+145195347/116944591*(t^20)^8+179558634/116944591*(t^20)^10+145195347/116944591*(t^20)^11+179558634/116944591*(t^20)^13+140921838/116944591*(t^20)^16+323663693/233889182*(t^20)^17+179558634/116944591*(t^20)^19+323663693/233889182*(t^20)^20, 39442462/116944591*(t^20)+80085275/116944591*(t^20)^2+39442462/116944591*(t^20)^4+38048192/116944591*(t^20)^5+80085275/116944591*(t^20)^8+38674783/116944591*(t^20)^10+80085275/116944591*(t^20)^11+38674783/116944591*(t^20)^13+39442462/116944591*(t^20)^16+38048192/116944591*(t^20)^17+38674783/116944591*(t^20)^19+38048192/116944591*(t^20)^20, 57241677/116944591*(t^20)+110462950/116944591*(t^20)^2+57241677/116944591*(t^20)^4+102369791/116944591*(t^20)^5+110462950/116944591*(t^20)^8+37192589/233889182*(t^20)^10+110462950/116944591*(t^20)^11+37192589/233889182*(t^20)^13+57241677/116944591*(t^20)^16+102369791/116944591*(t^20)^17+37192589/233889182*(t^20)^19+102369791/116944591*(t^20)^20 },
{ 0, 0, 0, 0, 1, -1119716023/19093602458*(t^20)-5313125245/9546801229*(t^20)^2-1119716023/19093602458*(t^20)^4-5203674468/9546801229*(t^20)^5-5313125245/9546801229*(t^20)^8+998594463/19093602458*(t^20)^10-5313125245/9546801229*(t^20)^11+998594463/19093602458*(t^20)^13-1119716023/19093602458*(t^20)^16-5203674468/9546801229*(t^20)^17+998594463/19093602458*(t^20)^19-5203674468/9546801229*(t^20)^20, -5011511482/9546801229*(t^20)-992296269/9546801229*(t^20)^2-5011511482/9546801229*(t^20)^4-2052941220/9546801229*(t^20)^5-992296269/9546801229*(t^20)^8-2279876972/9546801229*(t^20)^10-992296269/9546801229*(t^20)^11-2279876972/9546801229*(t^20)^13-5011511482/9546801229*(t^20)^16-2052941220/9546801229*(t^20)^17-2279876972/9546801229*(t^20)^19-2052941220/9546801229*(t^20)^20, 22095068531/19093602458*(t^20)+7440005291/9546801229*(t^20)^2+22095068531/19093602458*(t^20)^4+11611716043/19093602458*(t^20)^5+7440005291/9546801229*(t^20)^8+14758682473/19093602458*(t^20)^10+7440005291/9546801229*(t^20)^11+14758682473/19093602458*(t^20)^13+22095068531/19093602458*(t^20)^16+11611716043/19093602458*(t^20)^17+14758682473/19093602458*(t^20)^19+11611716043/19093602458*(t^20)^20, -843219980/9546801229*(t^20)-856967326/9546801229*(t^20)^2-843219980/9546801229*(t^20)^4-3564329064/9546801229*(t^20)^5-856967326/9546801229*(t^20)^8-125115836/9546801229*(t^20)^10-856967326/9546801229*(t^20)^11-125115836/9546801229*(t^20)^13-843219980/9546801229*(t^20)^16-3564329064/9546801229*(t^20)^17-125115836/9546801229*(t^20)^19-3564329064/9546801229*(t^20)^20, -1532404207/9546801229*(t^20)-6010310083/19093602458*(t^20)^2-1532404207/9546801229*(t^20)^4-758972563/19093602458*(t^20)^5-6010310083/19093602458*(t^20)^8-4679739822/9546801229*(t^20)^10-6010310083/19093602458*(t^20)^11-4679739822/9546801229*(t^20)^13-1532404207/9546801229*(t^20)^16-758972563/19093602458*(t^20)^17-4679739822/9546801229*(t^20)^19-758972563/19093602458*(t^20)^20, 6630534188/9546801229*(t^20)-1359921949/9546801229*(t^20)^2+6630534188/9546801229*(t^20)^4+3212448373/9546801229*(t^20)^5-1359921949/9546801229*(t^20)^8+8957569175/9546801229*(t^20)^10-1359921949/9546801229*(t^20)^11+8957569175/9546801229*(t^20)^13+6630534188/9546801229*(t^20)^16+3212448373/9546801229*(t^20)^17+8957569175/9546801229*(t^20)^19+3212448373/9546801229*(t^20)^20, -1670767572/9546801229*(t^20)+2991291077/9546801229*(t^20)^2-1670767572/9546801229*(t^20)^4+3130253905/9546801229*(t^20)^5+2991291077/9546801229*(t^20)^8-1962030814/9546801229*(t^20)^10+2991291077/9546801229*(t^20)^11-1962030814/9546801229*(t^20)^13-1670767572/9546801229*(t^20)^16+3130253905/9546801229*(t^20)^17-1962030814/9546801229*(t^20)^19+3130253905/9546801229*(t^20)^20, 678755640/1363828747*(t^20)+5053448076/9546801229*(t^20)^2+678755640/1363828747*(t^20)^4+6107081745/9546801229*(t^20)^5+5053448076/9546801229*(t^20)^8+631659591/1363828747*(t^20)^10+5053448076/9546801229*(t^20)^11+631659591/1363828747*(t^20)^13+678755640/1363828747*(t^20)^16+6107081745/9546801229*(t^20)^17+631659591/1363828747*(t^20)^19+6107081745/9546801229*(t^20)^20, 4819619853/9546801229*(t^20)-7783642267/19093602458*(t^20)^2+4819619853/9546801229*(t^20)^4-3783147619/9546801229*(t^20)^5-7783642267/19093602458*(t^20)^8+1906490356/9546801229*(t^20)^10-7783642267/19093602458*(t^20)^11+1906490356/9546801229*(t^20)^13+4819619853/9546801229*(t^20)^16-3783147619/9546801229*(t^20)^17+1906490356/9546801229*(t^20)^19-3783147619/9546801229*(t^20)^20, -114128025/9546801229*(t^20)+44529025/9546801229*(t^20)^2-114128025/9546801229*(t^20)^4+165945743/9546801229*(t^20)^5+44529025/9546801229*(t^20)^8-2022878574/9546801229*(t^20)^10+44529025/9546801229*(t^20)^11-2022878574/9546801229*(t^20)^13-114128025/9546801229*(t^20)^16+165945743/9546801229*(t^20)^17-2022878574/9546801229*(t^20)^19+165945743/9546801229*(t^20)^20, 1557558369/9546801229*(t^20)+26467740/9546801229*(t^20)^2+1557558369/9546801229*(t^20)^4+3083186115/9546801229*(t^20)^5+26467740/9546801229*(t^20)^8+789935416/9546801229*(t^20)^10+26467740/9546801229*(t^20)^11+789935416/9546801229*(t^20)^13+1557558369/9546801229*(t^20)^16+3083186115/9546801229*(t^20)^17+789935416/9546801229*(t^20)^19+3083186115/9546801229*(t^20)^20, -9041223477/19093602458*(t^20)-8510978729/19093602458*(t^20)^2-9041223477/19093602458*(t^20)^4-5364209651/9546801229*(t^20)^5-8510978729/19093602458*(t^20)^8-3462577101/9546801229*(t^20)^10-8510978729/19093602458*(t^20)^11-3462577101/9546801229*(t^20)^13-9041223477/19093602458*(t^20)^16-5364209651/9546801229*(t^20)^17-3462577101/9546801229*(t^20)^19-5364209651/9546801229*(t^20)^20, -599361458/1363828747*(t^20)-6735840673/19093602458*(t^20)^2-599361458/1363828747*(t^20)^4-3704500567/19093602458*(t^20)^5-6735840673/19093602458*(t^20)^8-629002353/2727657494*(t^20)^10-6735840673/19093602458*(t^20)^11-629002353/2727657494*(t^20)^13-599361458/1363828747*(t^20)^16-3704500567/19093602458*(t^20)^17-629002353/2727657494*(t^20)^19-3704500567/19093602458*(t^20)^20, 5318619617/9546801229*(t^20)+5175053733/9546801229*(t^20)^2+5318619617/9546801229*(t^20)^4+6234099400/9546801229*(t^20)^5+5175053733/9546801229*(t^20)^8+5050319005/9546801229*(t^20)^10+5175053733/9546801229*(t^20)^11+5050319005/9546801229*(t^20)^13+5318619617/9546801229*(t^20)^16+6234099400/9546801229*(t^20)^17+5050319005/9546801229*(t^20)^19+6234099400/9546801229*(t^20)^20, -950328659/1363828747*(t^20)-12034773711/19093602458*(t^20)^2-950328659/1363828747*(t^20)^4-3932110706/9546801229*(t^20)^5-12034773711/19093602458*(t^20)^8-166699134/1363828747*(t^20)^10-12034773711/19093602458*(t^20)^11-166699134/1363828747*(t^20)^13-950328659/1363828747*(t^20)^16-3932110706/9546801229*(t^20)^17-166699134/1363828747*(t^20)^19-3932110706/9546801229*(t^20)^20 },
{ 0, 0, 0, 0, 0, 1, 21603802371/77532381319*(t^20)+97969686821/77532381319*(t^20)^2+21603802371/77532381319*(t^20)^4+357371060949/155064762638*(t^20)^5+97969686821/77532381319*(t^20)^8+111696718447/155064762638*(t^20)^10+97969686821/77532381319*(t^20)^11+111696718447/155064762638*(t^20)^13+21603802371/77532381319*(t^20)^16+357371060949/155064762638*(t^20)^17+111696718447/155064762638*(t^20)^19+357371060949/155064762638*(t^20)^20, 269488652783/155064762638*(t^20)+502675846073/155064762638*(t^20)^2+269488652783/155064762638*(t^20)^4+430361702935/310129525276*(t^20)^5+502675846073/155064762638*(t^20)^8+425978236555/310129525276*(t^20)^10+502675846073/155064762638*(t^20)^11+425978236555/310129525276*(t^20)^13+269488652783/155064762638*(t^20)^16+430361702935/310129525276*(t^20)^17+425978236555/310129525276*(t^20)^19+430361702935/310129525276*(t^20)^20, 37917335762/77532381319*(t^20)-84071946430/77532381319*(t^20)^2+37917335762/77532381319*(t^20)^4-96715434732/77532381319*(t^20)^5-84071946430/77532381319*(t^20)^8+95173318299/77532381319*(t^20)^10-84071946430/77532381319*(t^20)^11+95173318299/77532381319*(t^20)^13+37917335762/77532381319*(t^20)^16-96715434732/77532381319*(t^20)^17+95173318299/77532381319*(t^20)^19-96715434732/77532381319*(t^20)^20, 66899064357/77532381319*(t^20)-337688580787/77532381319*(t^20)^2+66899064357/77532381319*(t^20)^4-716356435959/155064762638*(t^20)^5-337688580787/77532381319*(t^20)^8-125380442723/77532381319*(t^20)^10-337688580787/77532381319*(t^20)^11-125380442723/77532381319*(t^20)^13+66899064357/77532381319*(t^20)^16-716356435959/155064762638*(t^20)^17-125380442723/77532381319*(t^20)^19-716356435959/155064762638*(t^20)^20, -22569499538/77532381319*(t^20)+53574061441/77532381319*(t^20)^2-22569499538/77532381319*(t^20)^4+23092497013/155064762638*(t^20)^5+53574061441/77532381319*(t^20)^8-83096541963/77532381319*(t^20)^10+53574061441/77532381319*(t^20)^11-83096541963/77532381319*(t^20)^13-22569499538/77532381319*(t^20)^16+23092497013/155064762638*(t^20)^17-83096541963/77532381319*(t^20)^19+23092497013/155064762638*(t^20)^20, -67533640300/77532381319*(t^20)-93637004985/77532381319*(t^20)^2-67533640300/77532381319*(t^20)^4-131703440763/155064762638*(t^20)^5-93637004985/77532381319*(t^20)^8-46885655644/77532381319*(t^20)^10-93637004985/77532381319*(t^20)^11-46885655644/77532381319*(t^20)^13-67533640300/77532381319*(t^20)^16-131703440763/155064762638*(t^20)^17-46885655644/77532381319*(t^20)^19-131703440763/155064762638*(t^20)^20, -49235106723/77532381319*(t^20)+69847193424/77532381319*(t^20)^2-49235106723/77532381319*(t^20)^4+42500107400/77532381319*(t^20)^5+69847193424/77532381319*(t^20)^8+24140095429/155064762638*(t^20)^10+69847193424/77532381319*(t^20)^11+24140095429/155064762638*(t^20)^13-49235106723/77532381319*(t^20)^16+42500107400/77532381319*(t^20)^17+24140095429/155064762638*(t^20)^19+42500107400/77532381319*(t^20)^20, 307335294993/155064762638*(t^20)+97420642149/155064762638*(t^20)^2+307335294993/155064762638*(t^20)^4-399188337015/310129525276*(t^20)^5+97420642149/155064762638*(t^20)^8+155833650553/310129525276*(t^20)^10+97420642149/155064762638*(t^20)^11+155833650553/310129525276*(t^20)^13+307335294993/155064762638*(t^20)^16-399188337015/310129525276*(t^20)^17+155833650553/310129525276*(t^20)^19-399188337015/310129525276*(t^20)^20, -3346285632/77532381319*(t^20)-25969890289/77532381319*(t^20)^2-3346285632/77532381319*(t^20)^4-86689868289/155064762638*(t^20)^5-25969890289/77532381319*(t^20)^8-15370900048/77532381319*(t^20)^10-25969890289/77532381319*(t^20)^11-15370900048/77532381319*(t^20)^13-3346285632/77532381319*(t^20)^16-86689868289/155064762638*(t^20)^17-15370900048/77532381319*(t^20)^19-86689868289/155064762638*(t^20)^20, -68814207200/77532381319*(t^20)-134802757740/77532381319*(t^20)^2-68814207200/77532381319*(t^20)^4-97339375166/77532381319*(t^20)^5-134802757740/77532381319*(t^20)^8-117330003171/77532381319*(t^20)^10-134802757740/77532381319*(t^20)^11-117330003171/77532381319*(t^20)^13-68814207200/77532381319*(t^20)^16-97339375166/77532381319*(t^20)^17-117330003171/77532381319*(t^20)^19-97339375166/77532381319*(t^20)^20, -34354999141/155064762638*(t^20)-158981829332/77532381319*(t^20)^2-34354999141/155064762638*(t^20)^4-52972257862/77532381319*(t^20)^5-158981829332/77532381319*(t^20)^8+153720666931/310129525276*(t^20)^10-158981829332/77532381319*(t^20)^11+153720666931/310129525276*(t^20)^13-34354999141/155064762638*(t^20)^16-52972257862/77532381319*(t^20)^17+153720666931/310129525276*(t^20)^19-52972257862/77532381319*(t^20)^20, -8510295444/77532381319*(t^20)+356147050047/155064762638*(t^20)^2-8510295444/77532381319*(t^20)^4+963030481887/310129525276*(t^20)^5+356147050047/155064762638*(t^20)^8-10036598169/77532381319*(t^20)^10+356147050047/155064762638*(t^20)^11-10036598169/77532381319*(t^20)^13-8510295444/77532381319*(t^20)^16+963030481887/310129525276*(t^20)^17-10036598169/77532381319*(t^20)^19+963030481887/310129525276*(t^20)^20, -66078541929/77532381319*(t^20)+202893449435/77532381319*(t^20)^2-66078541929/77532381319*(t^20)^4+285855729685/155064762638*(t^20)^5+202893449435/77532381319*(t^20)^8-34064707083/155064762638*(t^20)^10+202893449435/77532381319*(t^20)^11-34064707083/155064762638*(t^20)^13-66078541929/77532381319*(t^20)^16+285855729685/155064762638*(t^20)^17-34064707083/155064762638*(t^20)^19+285855729685/155064762638*(t^20)^20, -793956977/155064762638*(t^20)+214407427891/155064762638*(t^20)^2-793956977/155064762638*(t^20)^4+945400472335/310129525276*(t^20)^5+214407427891/155064762638*(t^20)^8+270509381867/310129525276*(t^20)^10+214407427891/155064762638*(t^20)^11+270509381867/310129525276*(t^20)^13-793956977/155064762638*(t^20)^16+945400472335/310129525276*(t^20)^17+270509381867/310129525276*(t^20)^19+945400472335/310129525276*(t^20)^20 },
{ 0, 0, 0, 0, 0, 0, 1, 4057987734493251/2206513946087882*(t^20)+1945711031007327/2206513946087882*(t^20)^2+4057987734493251/2206513946087882*(t^20)^4+610588294480111/2206513946087882*(t^20)^5+1945711031007327/2206513946087882*(t^20)^8+1639639438508337/2206513946087882*(t^20)^10+1945711031007327/2206513946087882*(t^20)^11+1639639438508337/2206513946087882*(t^20)^13+4057987734493251/2206513946087882*(t^20)^16+610588294480111/2206513946087882*(t^20)^17+1639639438508337/2206513946087882*(t^20)^19+610588294480111/2206513946087882*(t^20)^20, -579153141184303/1103256973043941*(t^20)-655224877645841/1103256973043941*(t^20)^2-579153141184303/1103256973043941*(t^20)^4-1158439045077026/1103256973043941*(t^20)^5-655224877645841/1103256973043941*(t^20)^8-753273130999824/1103256973043941*(t^20)^10-655224877645841/1103256973043941*(t^20)^11-753273130999824/1103256973043941*(t^20)^13-579153141184303/1103256973043941*(t^20)^16-1158439045077026/1103256973043941*(t^20)^17-753273130999824/1103256973043941*(t^20)^19-1158439045077026/1103256973043941*(t^20)^20, -2476780343964389/1103256973043941*(t^20)-2670890917063287/1103256973043941*(t^20)^2-2476780343964389/1103256973043941*(t^20)^4-1088785432788001/1103256973043941*(t^20)^5-2670890917063287/1103256973043941*(t^20)^8-1479222756103676/1103256973043941*(t^20)^10-2670890917063287/1103256973043941*(t^20)^11-1479222756103676/1103256973043941*(t^20)^13-2476780343964389/1103256973043941*(t^20)^16-1088785432788001/1103256973043941*(t^20)^17-1479222756103676/1103256973043941*(t^20)^19-1088785432788001/1103256973043941*(t^20)^20, 343179339367213/1103256973043941*(t^20)+595426702971873/1103256973043941*(t^20)^2+343179339367213/1103256973043941*(t^20)^4+1797193909988645/3309770919131823*(t^20)^5+595426702971873/1103256973043941*(t^20)^8+139253706878410/3309770919131823*(t^20)^10+595426702971873/1103256973043941*(t^20)^11+139253706878410/3309770919131823*(t^20)^13+343179339367213/1103256973043941*(t^20)^16+1797193909988645/3309770919131823*(t^20)^17+139253706878410/3309770919131823*(t^20)^19+1797193909988645/3309770919131823*(t^20)^20, -1224040467274418/3309770919131823*(t^20)-432202436789602/3309770919131823*(t^20)^2-1224040467274418/3309770919131823*(t^20)^4-839311405331549/3309770919131823*(t^20)^5-432202436789602/3309770919131823*(t^20)^8-985290386195806/3309770919131823*(t^20)^10-432202436789602/3309770919131823*(t^20)^11-985290386195806/3309770919131823*(t^20)^13-1224040467274418/3309770919131823*(t^20)^16-839311405331549/3309770919131823*(t^20)^17-985290386195806/3309770919131823*(t^20)^19-839311405331549/3309770919131823*(t^20)^20, 407398367562652/1103256973043941*(t^20)+512719853975373/1103256973043941*(t^20)^2+407398367562652/1103256973043941*(t^20)^4-375628875725108/3309770919131823*(t^20)^5+512719853975373/1103256973043941*(t^20)^8+476628461926745/3309770919131823*(t^20)^10+512719853975373/1103256973043941*(t^20)^11+476628461926745/3309770919131823*(t^20)^13+407398367562652/1103256973043941*(t^20)^16-375628875725108/3309770919131823*(t^20)^17+476628461926745/3309770919131823*(t^20)^19-375628875725108/3309770919131823*(t^20)^20, 522355278293713/6619541838263646*(t^20)-4411676759971861/6619541838263646*(t^20)^2+522355278293713/6619541838263646*(t^20)^4-4935277644128969/6619541838263646*(t^20)^5-4411676759971861/6619541838263646*(t^20)^8-4968365560192555/6619541838263646*(t^20)^10-4411676759971861/6619541838263646*(t^20)^11-4968365560192555/6619541838263646*(t^20)^13+522355278293713/6619541838263646*(t^20)^16-4935277644128969/6619541838263646*(t^20)^17-4968365560192555/6619541838263646*(t^20)^19-4935277644128969/6619541838263646*(t^20)^20, -281985602325529/1103256973043941*(t^20)-261609640665191/1103256973043941*(t^20)^2-281985602325529/1103256973043941*(t^20)^4-311933920751105/3309770919131823*(t^20)^5-261609640665191/1103256973043941*(t^20)^8-785065648532560/3309770919131823*(t^20)^10-261609640665191/1103256973043941*(t^20)^11-785065648532560/3309770919131823*(t^20)^13-281985602325529/1103256973043941*(t^20)^16-311933920751105/3309770919131823*(t^20)^17-785065648532560/3309770919131823*(t^20)^19-311933920751105/3309770919131823*(t^20)^20, -2451246074250212/3309770919131823*(t^20)-702422764575655/3309770919131823*(t^20)^2-2451246074250212/3309770919131823*(t^20)^4+595761163708750/3309770919131823*(t^20)^5-702422764575655/3309770919131823*(t^20)^8-1188675174528478/3309770919131823*(t^20)^10-702422764575655/3309770919131823*(t^20)^11-1188675174528478/3309770919131823*(t^20)^13-2451246074250212/3309770919131823*(t^20)^16+595761163708750/3309770919131823*(t^20)^17-1188675174528478/3309770919131823*(t^20)^19+595761163708750/3309770919131823*(t^20)^20, -9781779048460357/6619541838263646*(t^20)-3277913475838747/3309770919131823*(t^20)^2-9781779048460357/6619541838263646*(t^20)^4-862177075157771/1103256973043941*(t^20)^5-3277913475838747/3309770919131823*(t^20)^8-1478280830678341/2206513946087882*(t^20)^10-3277913475838747/3309770919131823*(t^20)^11-1478280830678341/2206513946087882*(t^20)^13-9781779048460357/6619541838263646*(t^20)^16-862177075157771/1103256973043941*(t^20)^17-1478280830678341/2206513946087882*(t^20)^19-862177075157771/1103256973043941*(t^20)^20, 3409888431160279/2206513946087882*(t^20)+1465225794966412/1103256973043941*(t^20)^2+3409888431160279/2206513946087882*(t^20)^4+10462035363992741/6619541838263646*(t^20)^5+1465225794966412/1103256973043941*(t^20)^8+5648968951123004/3309770919131823*(t^20)^10+1465225794966412/1103256973043941*(t^20)^11+5648968951123004/3309770919131823*(t^20)^13+3409888431160279/2206513946087882*(t^20)^16+10462035363992741/6619541838263646*(t^20)^17+5648968951123004/3309770919131823*(t^20)^19+10462035363992741/6619541838263646*(t^20)^20, 1475416023292402/1103256973043941*(t^20)+1732210984299022/1103256973043941*(t^20)^2+1475416023292402/1103256973043941*(t^20)^4+2642202941899277/3309770919131823*(t^20)^5+1732210984299022/1103256973043941*(t^20)^8+2174394860248771/3309770919131823*(t^20)^10+1732210984299022/1103256973043941*(t^20)^11+2174394860248771/3309770919131823*(t^20)^13+1475416023292402/1103256973043941*(t^20)^16+2642202941899277/3309770919131823*(t^20)^17+2174394860248771/3309770919131823*(t^20)^19+2642202941899277/3309770919131823*(t^20)^20, 4182578921382799/6619541838263646*(t^20)+2599635094371533/6619541838263646*(t^20)^2+4182578921382799/6619541838263646*(t^20)^4+4964101430308169/6619541838263646*(t^20)^5+2599635094371533/6619541838263646*(t^20)^8+7308240607358767/6619541838263646*(t^20)^10+2599635094371533/6619541838263646*(t^20)^11+7308240607358767/6619541838263646*(t^20)^13+4182578921382799/6619541838263646*(t^20)^16+4964101430308169/6619541838263646*(t^20)^17+7308240607358767/6619541838263646*(t^20)^19+4964101430308169/6619541838263646*(t^20)^20 },
{ 0, 0, 0, 0, 0, 0, 0, 1, -103111220232727738/14757026403216679*(t^20)-13054936560318456/14757026403216679*(t^20)^2-103111220232727738/14757026403216679*(t^20)^4+62576286687999738/14757026403216679*(t^20)^5-13054936560318456/14757026403216679*(t^20)^8-52774814054216620/14757026403216679*(t^20)^10-13054936560318456/14757026403216679*(t^20)^11-52774814054216620/14757026403216679*(t^20)^13-103111220232727738/14757026403216679*(t^20)^16+62576286687999738/14757026403216679*(t^20)^17-52774814054216620/14757026403216679*(t^20)^19+62576286687999738/14757026403216679*(t^20)^20, -53016634486354470/14757026403216679*(t^20)+69665055079281464/14757026403216679*(t^20)^2-53016634486354470/14757026403216679*(t^20)^4+118471090668634960/14757026403216679*(t^20)^5+69665055079281464/14757026403216679*(t^20)^8+39355014999470934/14757026403216679*(t^20)^10+69665055079281464/14757026403216679*(t^20)^11+39355014999470934/14757026403216679*(t^20)^13-53016634486354470/14757026403216679*(t^20)^16+118471090668634960/14757026403216679*(t^20)^17+39355014999470934/14757026403216679*(t^20)^19+118471090668634960/14757026403216679*(t^20)^20, 5428310969853848/14757026403216679*(t^20)+10280843351909230/14757026403216679*(t^20)^2+5428310969853848/14757026403216679*(t^20)^4+10154698766144620/14757026403216679*(t^20)^5+10280843351909230/14757026403216679*(t^20)^8+12115699002112052/14757026403216679*(t^20)^10+10280843351909230/14757026403216679*(t^20)^11+12115699002112052/14757026403216679*(t^20)^13+5428310969853848/14757026403216679*(t^20)^16+10154698766144620/14757026403216679*(t^20)^17+12115699002112052/14757026403216679*(t^20)^19+10154698766144620/14757026403216679*(t^20)^20, 68890583840774908/14757026403216679*(t^20)+43127939770906400/14757026403216679*(t^20)^2+68890583840774908/14757026403216679*(t^20)^4-5477260457100972/14757026403216679*(t^20)^5+43127939770906400/14757026403216679*(t^20)^8+55326306431302470/14757026403216679*(t^20)^10+43127939770906400/14757026403216679*(t^20)^11+55326306431302470/14757026403216679*(t^20)^13+68890583840774908/14757026403216679*(t^20)^16-5477260457100972/14757026403216679*(t^20)^17+55326306431302470/14757026403216679*(t^20)^19-5477260457100972/14757026403216679*(t^20)^20, 8783542272471038/14757026403216679*(t^20)+15907754285021356/14757026403216679*(t^20)^2+8783542272471038/14757026403216679*(t^20)^4+12285826538930650/14757026403216679*(t^20)^5+15907754285021356/14757026403216679*(t^20)^8+15936823940557652/14757026403216679*(t^20)^10+15907754285021356/14757026403216679*(t^20)^11+15936823940557652/14757026403216679*(t^20)^13+8783542272471038/14757026403216679*(t^20)^16+12285826538930650/14757026403216679*(t^20)^17+15936823940557652/14757026403216679*(t^20)^19+12285826538930650/14757026403216679*(t^20)^20, -31321839197512151/14757026403216679*(t^20)-22348626250167601/14757026403216679*(t^20)^2-31321839197512151/14757026403216679*(t^20)^4+638166595032093/14757026403216679*(t^20)^5-22348626250167601/14757026403216679*(t^20)^8-27228099957508579/14757026403216679*(t^20)^10-22348626250167601/14757026403216679*(t^20)^11-27228099957508579/14757026403216679*(t^20)^13-31321839197512151/14757026403216679*(t^20)^16+638166595032093/14757026403216679*(t^20)^17-27228099957508579/14757026403216679*(t^20)^19+638166595032093/14757026403216679*(t^20)^20, 88911140930105578/14757026403216679*(t^20)+10955989334188622/14757026403216679*(t^20)^2+88911140930105578/14757026403216679*(t^20)^4-54617005732092134/14757026403216679*(t^20)^5+10955989334188622/14757026403216679*(t^20)^8+42378727299408118/14757026403216679*(t^20)^10+10955989334188622/14757026403216679*(t^20)^11+42378727299408118/14757026403216679*(t^20)^13+88911140930105578/14757026403216679*(t^20)^16-54617005732092134/14757026403216679*(t^20)^17+42378727299408118/14757026403216679*(t^20)^19-54617005732092134/14757026403216679*(t^20)^20, 14292580141968520/14757026403216679*(t^20)+48125342725588558/14757026403216679*(t^20)^2+14292580141968520/14757026403216679*(t^20)^4+42798369657814028/14757026403216679*(t^20)^5+48125342725588558/14757026403216679*(t^20)^8+41900176746901074/14757026403216679*(t^20)^10+48125342725588558/14757026403216679*(t^20)^11+41900176746901074/14757026403216679*(t^20)^13+14292580141968520/14757026403216679*(t^20)^16+42798369657814028/14757026403216679*(t^20)^17+41900176746901074/14757026403216679*(t^20)^19+42798369657814028/14757026403216679*(t^20)^20, -2774892819849341/14757026403216679*(t^20)-5980366830436692/14757026403216679*(t^20)^2-2774892819849341/14757026403216679*(t^20)^4-15991577668406648/14757026403216679*(t^20)^5-5980366830436692/14757026403216679*(t^20)^8-10282297682565337/14757026403216679*(t^20)^10-5980366830436692/14757026403216679*(t^20)^11-10282297682565337/14757026403216679*(t^20)^13-2774892819849341/14757026403216679*(t^20)^16-15991577668406648/14757026403216679*(t^20)^17-10282297682565337/14757026403216679*(t^20)^19-15991577668406648/14757026403216679*(t^20)^20, 53229477579710191/14757026403216679*(t^20)-38618602419545448/14757026403216679*(t^20)^2+53229477579710191/14757026403216679*(t^20)^4-80074824478965123/14757026403216679*(t^20)^5-38618602419545448/14757026403216679*(t^20)^8-4386777317741136/14757026403216679*(t^20)^10-38618602419545448/14757026403216679*(t^20)^11-4386777317741136/14757026403216679*(t^20)^13+53229477579710191/14757026403216679*(t^20)^16-80074824478965123/14757026403216679*(t^20)^17-4386777317741136/14757026403216679*(t^20)^19-80074824478965123/14757026403216679*(t^20)^20, -56727223765875964/14757026403216679*(t^20)-65971516701198242/14757026403216679*(t^20)^2-56727223765875964/14757026403216679*(t^20)^4-27585641186782892/14757026403216679*(t^20)^5-65971516701198242/14757026403216679*(t^20)^8-71258235256278714/14757026403216679*(t^20)^10-65971516701198242/14757026403216679*(t^20)^11-71258235256278714/14757026403216679*(t^20)^13-56727223765875964/14757026403216679*(t^20)^16-27585641186782892/14757026403216679*(t^20)^17-71258235256278714/14757026403216679*(t^20)^19-27585641186782892/14757026403216679*(t^20)^20, 24904038341474119/14757026403216679*(t^20)-156840831336772477/14757026403216679*(t^20)^2+24904038341474119/14757026403216679*(t^20)^4-199104718699676091/14757026403216679*(t^20)^5-156840831336772477/14757026403216679*(t^20)^8-105938511413640887/14757026403216679*(t^20)^10-156840831336772477/14757026403216679*(t^20)^11-105938511413640887/14757026403216679*(t^20)^13+24904038341474119/14757026403216679*(t^20)^16-199104718699676091/14757026403216679*(t^20)^17-105938511413640887/14757026403216679*(t^20)^19-199104718699676091/14757026403216679*(t^20)^20 },
{ 0, 0, 0, 0, 0, 0, 0, 0, 1, 57291288087250631/46247539041554222*(t^20)+40787924478629233/46247539041554222*(t^20)^2+57291288087250631/46247539041554222*(t^20)^4+11079351224382222/23123769520777111*(t^20)^5+40787924478629233/46247539041554222*(t^20)^8+17488321823474211/23123769520777111*(t^20)^10+40787924478629233/46247539041554222*(t^20)^11+17488321823474211/23123769520777111*(t^20)^13+57291288087250631/46247539041554222*(t^20)^16+11079351224382222/23123769520777111*(t^20)^17+17488321823474211/23123769520777111*(t^20)^19+11079351224382222/23123769520777111*(t^20)^20, -288934614231258981/647465546581759108*(t^20)-109272394859789459/161866386645439777*(t^20)^2-288934614231258981/647465546581759108*(t^20)^4-108887273595769427/161866386645439777*(t^20)^5-109272394859789459/161866386645439777*(t^20)^8-13503660092939027/323732773290879554*(t^20)^10-109272394859789459/161866386645439777*(t^20)^11-13503660092939027/323732773290879554*(t^20)^13-288934614231258981/647465546581759108*(t^20)^16-108887273595769427/161866386645439777*(t^20)^17-13503660092939027/323732773290879554*(t^20)^19-108887273595769427/161866386645439777*(t^20)^20, 78317009409814629/323732773290879554*(t^20)-103141879095296009/647465546581759108*(t^20)^2+78317009409814629/323732773290879554*(t^20)^4-34761517365403793/971198319872638662*(t^20)^5-103141879095296009/647465546581759108*(t^20)^8-51598661398976246/485599159936319331*(t^20)^10-103141879095296009/647465546581759108*(t^20)^11-51598661398976246/485599159936319331*(t^20)^13+78317009409814629/323732773290879554*(t^20)^16-34761517365403793/971198319872638662*(t^20)^17-51598661398976246/485599159936319331*(t^20)^19-34761517365403793/971198319872638662*(t^20)^20, 65798950651382723/323732773290879554*(t^20)-65552774005973637/161866386645439777*(t^20)^2+65798950651382723/323732773290879554*(t^20)^4-53003859965859802/485599159936319331*(t^20)^5-65552774005973637/161866386645439777*(t^20)^8+212916197246573929/485599159936319331*(t^20)^10-65552774005973637/161866386645439777*(t^20)^11+212916197246573929/485599159936319331*(t^20)^13+65798950651382723/323732773290879554*(t^20)^16-53003859965859802/485599159936319331*(t^20)^17+212916197246573929/485599159936319331*(t^20)^19-53003859965859802/485599159936319331*(t^20)^20, -31034584069167351/323732773290879554*(t^20)-4394673515108495/647465546581759108*(t^20)^2-31034584069167351/323732773290879554*(t^20)^4+2347857887380941/323732773290879554*(t^20)^5-4394673515108495/647465546581759108*(t^20)^8+31121948102395770/161866386645439777*(t^20)^10-4394673515108495/647465546581759108*(t^20)^11+31121948102395770/161866386645439777*(t^20)^13-31034584069167351/323732773290879554*(t^20)^16+2347857887380941/323732773290879554*(t^20)^17+31121948102395770/161866386645439777*(t^20)^19+2347857887380941/323732773290879554*(t^20)^20, -6240144803127880/69371308562331333*(t^20)-130639144968455279/277485234249325332*(t^20)^2-6240144803127880/69371308562331333*(t^20)^4-5194964888871101/46247539041554222*(t^20)^5-130639144968455279/277485234249325332*(t^20)^8-6436027686789457/23123769520777111*(t^20)^10-130639144968455279/277485234249325332*(t^20)^11-6436027686789457/23123769520777111*(t^20)^13-6240144803127880/69371308562331333*(t^20)^16-5194964888871101/46247539041554222*(t^20)^17-6436027686789457/23123769520777111*(t^20)^19-5194964888871101/46247539041554222*(t^20)^20, 230303928822973071/647465546581759108*(t^20)-44604089823362845/647465546581759108*(t^20)^2+230303928822973071/647465546581759108*(t^20)^4-36869129170866787/323732773290879554*(t^20)^5-44604089823362845/647465546581759108*(t^20)^8+73716341156426061/323732773290879554*(t^20)^10-44604089823362845/647465546581759108*(t^20)^11+73716341156426061/323732773290879554*(t^20)^13+230303928822973071/647465546581759108*(t^20)^16-36869129170866787/323732773290879554*(t^20)^17+73716341156426061/323732773290879554*(t^20)^19-36869129170866787/323732773290879554*(t^20)^20, 310443460570225431/647465546581759108*(t^20)+176735150597233087/323732773290879554*(t^20)^2+310443460570225431/647465546581759108*(t^20)^4+286044565528906462/485599159936319331*(t^20)^5+176735150597233087/323732773290879554*(t^20)^8+82284437048004109/971198319872638662*(t^20)^10+176735150597233087/323732773290879554*(t^20)^11+82284437048004109/971198319872638662*(t^20)^13+310443460570225431/647465546581759108*(t^20)^16+286044565528906462/485599159936319331*(t^20)^17+82284437048004109/971198319872638662*(t^20)^19+286044565528906462/485599159936319331*(t^20)^20, -393012127380779272/485599159936319331*(t^20)-572164071733860787/971198319872638662*(t^20)^2-393012127380779272/485599159936319331*(t^20)^4-195599766249871757/485599159936319331*(t^20)^5-572164071733860787/971198319872638662*(t^20)^8-329392767809254378/485599159936319331*(t^20)^10-572164071733860787/971198319872638662*(t^20)^11-329392767809254378/485599159936319331*(t^20)^13-393012127380779272/485599159936319331*(t^20)^16-195599766249871757/485599159936319331*(t^20)^17-329392767809254378/485599159936319331*(t^20)^19-195599766249871757/485599159936319331*(t^20)^20, -13050413864620003/23123769520777111*(t^20)-24130323565777017/92495078083108444*(t^20)^2-13050413864620003/23123769520777111*(t^20)^4-18588716925098189/138742617124662666*(t^20)^5-24130323565777017/92495078083108444*(t^20)^8+5977594419027637/69371308562331333*(t^20)^10-24130323565777017/92495078083108444*(t^20)^11+5977594419027637/69371308562331333*(t^20)^13-13050413864620003/23123769520777111*(t^20)^16-18588716925098189/138742617124662666*(t^20)^17+5977594419027637/69371308562331333*(t^20)^19-18588716925098189/138742617124662666*(t^20)^20, -760664765868474848/485599159936319331*(t^20)-130789620878659534/485599159936319331*(t^20)^2-760664765868474848/485599159936319331*(t^20)^4-706509735715436/161866386645439777*(t^20)^5-130789620878659534/485599159936319331*(t^20)^8-215663965995592498/161866386645439777*(t^20)^10-130789620878659534/485599159936319331*(t^20)^11-215663965995592498/161866386645439777*(t^20)^13-760664765868474848/485599159936319331*(t^20)^16-706509735715436/161866386645439777*(t^20)^17-215663965995592498/161866386645439777*(t^20)^19-706509735715436/161866386645439777*(t^20)^20 },
{ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -26799/74998*(t^20)-19163/37499*(t^20)^2-26799/74998*(t^20)^4-33921/74998*(t^20)^5-19163/37499*(t^20)^8-611/37499*(t^20)^10-19163/37499*(t^20)^11-611/37499*(t^20)^13-26799/74998*(t^20)^16-33921/74998*(t^20)^17-611/37499*(t^20)^19-33921/74998*(t^20)^20, 8732/37499*(t^20)+12889/74998*(t^20)^2+8732/37499*(t^20)^4+12655/37499*(t^20)^5+12889/74998*(t^20)^8+14449/74998*(t^20)^10+12889/74998*(t^20)^11+14449/74998*(t^20)^13+8732/37499*(t^20)^16+12655/37499*(t^20)^17+14449/74998*(t^20)^19+12655/37499*(t^20)^20, 5025/37499*(t^20)-8202/37499*(t^20)^2+5025/37499*(t^20)^4+390/37499*(t^20)^5-8202/37499*(t^20)^8+10816/37499*(t^20)^10-8202/37499*(t^20)^11+10816/37499*(t^20)^13+5025/37499*(t^20)^16+390/37499*(t^20)^17+10816/37499*(t^20)^19+390/37499*(t^20)^20, -4904/37499*(t^20)-7565/74998*(t^20)^2-4904/37499*(t^20)^4-9761/112497*(t^20)^5-7565/74998*(t^20)^8+16075/224994*(t^20)^10-7565/74998*(t^20)^11+16075/224994*(t^20)^13-4904/37499*(t^20)^16-9761/112497*(t^20)^17+16075/224994*(t^20)^19-9761/112497*(t^20)^20, 527/5357*(t^20)+145/974*(t^20)^2+527/5357*(t^20)^4+679/2922*(t^20)^5+145/974*(t^20)^8+4321/32142*(t^20)^10+145/974*(t^20)^11+4321/32142*(t^20)^13+527/5357*(t^20)^16+679/2922*(t^20)^17+4321/32142*(t^20)^19+679/2922*(t^20)^20, 7261/20454*(t^20)-25/20454*(t^20)^2+7261/20454*(t^20)^4+293/6818*(t^20)^5-25/20454*(t^20)^8+1563/3409*(t^20)^10-25/20454*(t^20)^11+1563/3409*(t^20)^13+7261/20454*(t^20)^16+293/6818*(t^20)^17+1563/3409*(t^20)^19+293/6818*(t^20)^20, 27745/74998*(t^20)+11518/37499*(t^20)^2+27745/74998*(t^20)^4+109595/224994*(t^20)^5+11518/37499*(t^20)^8+25439/112497*(t^20)^10+11518/37499*(t^20)^11+25439/112497*(t^20)^13+27745/74998*(t^20)^16+109595/224994*(t^20)^17+25439/112497*(t^20)^19+109595/224994*(t^20)^20, 456/3409*(t^20)+82/3409*(t^20)^2+456/3409*(t^20)^4+19/20454*(t^20)^5+82/3409*(t^20)^8+718/10227*(t^20)^10+82/3409*(t^20)^11+718/10227*(t^20)^13+456/3409*(t^20)^16+19/20454*(t^20)^17+718/10227*(t^20)^19+19/20454*(t^20)^20, -8159/16071*(t^20)-1513/2922*(t^20)^2-8159/16071*(t^20)^4-423/974*(t^20)^5-1513/2922*(t^20)^8-3105/10714*(t^20)^10-1513/2922*(t^20)^11-3105/10714*(t^20)^13-8159/16071*(t^20)^16-423/974*(t^20)^17-3105/10714*(t^20)^19-423/974*(t^20)^20, -63332/112497*(t^20)-17788/112497*(t^20)^2-63332/112497*(t^20)^4-46556/112497*(t^20)^5-17788/112497*(t^20)^8-93685/112497*(t^20)^10-17788/112497*(t^20)^11-93685/112497*(t^20)^13-63332/112497*(t^20)^16-46556/112497*(t^20)^17-93685/112497*(t^20)^19-46556/112497*(t^20)^20 } };

 
    
------------------------------------------------------------------




Mat1 = symmetricMatrix(Basis1);
Mat2 = symmetricMatrix(Basis2);

M=matrix{
	{ 0, 0,0,0,0,0,0,w,-v,u},
	{0,0,0,0,0,-w,v,0,0,-z},
	{ 0,0,0,0,w,0,-u,0,z,0},
	{0,0,0,0,-v,u,0,-z,0,0},
	{ 0,0,0,0,0,0,0,0,0,y},
	{ 0,0,0,0,0,0,0,0,-y,0},
	{ 0,0,0,0,0,0,0,y,0,0},
	{ 0,0,0,0,0,0,0,0,0,0},
	{ 0,0,0,0,0,0,0,0,0,0},
	{ 0,0,0,0,0,0,0,0,0,0}
};


MM = M + transpose ( M );
Lambda1 = Mat1-MM;
Lambda2 = Mat2-MM;
	
	
--MatA is the symmetric matrix associated to the basis of the lagrangian A
d1 = det(Lambda1); --polynomial of degree 6, the equation for the EPW
I1 = ideal d1;
degree(I1) --returns 6
s1 = ideal singularLocus I1; --singular locus of the EPW over the finite field
dim(s1) --returns 3, so the projective dim is 2
degree(s1) --returns 40
I1h = homogenize(I1,x) --ideal of EPW sextic Y
S1h = ideal singularLocus I1h;



	
--case 2
d2 = det(Lambda2);
I2 = ideal d2; 
degree I2
s2 = ideal singularLocus I2; --singular locus of the EPW over the finite field
dim(s2)
degree(s2)
I2h = homogenize(I2,x)
S2h = ideal singularLocus I2h

vari = vector {x, y, z, u, v, w};
--order 3 guy
g1 = matrix { { 1, 0, 0, 0, 0, 0 },
    { 0, (t^140)^2, 0, 0, 0, 0 },
    { 0, 0, 1, 0, 0, 0 },
    { 0, 0, 0, 0, 0, 1 },
    { 2*(t^140)+(t^140)^2, 0, -2*(t^140)-(t^140)^2, -(t^140), (t^140), 1 },
    { 2, 0, -1, -1, 0, -1 } };
--order 5 guy
g2 = matrix { { 0, 1, 0, 0, 0, 0 },
    { 0, 0, 1, 0, 0, 0 },
    { 0, 0, 0, 1, 0, 0 },
    { 0, 0, 0, 0, 1, 0 },
    { 1, 0, 0, 0, 0, 0 },
    { -1, 1, -(t^140), 0, (t^140), 1 } };
g1 = transpose g1;
g2 = transpose g2;
mapg1 = map(P, P, g1);
mapg2 = map(P, P, g2);

P3g1 = ideal entries ((g1 + id_(F^6)) * vari)

Sg1 = P3g1 + I1h
decompose Sg1 --a quartic and a quadric

i = g2*g1*g2^(-1)
P3i = ideal entries ((i + id_(F^6)) * vari)
Si = P3i + I1h
decompose Si --irreducible


orthcomps = { { { } }, { { { 0, 0, (t^140)^2, 1, 0, 0 }, { 0, 0, -(t^140), 0, 1, 0 } }, { { -(t^140), 2*(t^140)+(t^140)^2, 1, 0, 0, 0 }, { 1, -(t^140), 0, 1, 0, 0 }, { 2*(t^140)+(t^140)^2, -(t^140)-3*(t^140)^2, 0, 0, 1, 0 }, { -(t^140)^2, 1, 0, 0, 0, 1 } } }, { { { 0, 1, 0, 0, 0, 0 }, { 0, 0, 0, 1, 0, 0 }, { 0, 0, 0, 0, 1, 0 }, { 0, 0, 0, 0, 0, 1 } }, { { 0, 1, 0, 0, 0, 0 }, { -(t^140)^2, 0, (t^140), 1, 0, 0 }, { 1, 0, 2, 0, 1, 0 }, { -2*(t^140)-(t^140)^2, 0, -2*(t^140)-(t^140)^2, 0, 0, 1 } }, { { 1/2, 0, 1, 0, 0, 0 }, { -(t^140)-1/2*(t^140)^2, 0, 0, 1, 0, 0 }, { 0, 0, 0, 0, 1, 0 }, { -1/2*(t^140)-(t^140)^2, 0, 0, 0, 0, 1 } } }, { { { -11/13*(t^140)-6/13*(t^140)^2, 7/13*(t^140)+5/13*(t^140)^2, 1, 0, 0, 0 }, { -4/13*(t^140)-1/13*(t^140)^2, -1/13*(t^140)-10/13*(t^140)^2, 0, 1, 0, 0 }, { 2/13*(t^140)-6/13*(t^140)^2, -6/13*(t^140)+5/13*(t^140)^2, 0, 0, 1, 0 }, { 1, -1, 0, 0, 0, 1 } }, { { 1, 0, 1, 0, 0, 0 }, { 1, 1, 0, 1, 0, 0 }, { -1, -(t^140), 0, 0, 1, 0 }, { 1, -(t^140)^2, 0, 0, 0, 1 } }, { { (t^140)^2, 2*(t^140)+(t^140)^2, 1, 0, 0, 0 }, { 1, 1, 0, 1, 0, 0 }, { -(t^140)^2, 2, 0, 0, 1, 0 }, { 1, -(t^140), 0, 0, 0, 1 } } }, { { { 0, 0, (t^140)^2, 1, 0, 0 }, { 0, 0, -(t^140), 0, 1, 0 }, { 0, 0, (t^140)+2*(t^140)^2, 0, 0, 1 } }, { { 1/3*(t^140)-1/3*(t^140)^2, 1, 0, 0, 0, 0 }, { 1, 0, 1, 0, 0, 0 }, { -2/3*(t^140)-1/3*(t^140)^2, 0, 0, 1, 0, 0 }, { 1/3*(t^140)+2/3*(t^140)^2, 0, 0, 0, 1, 0 }, { -1/3*(t^140)-2/3*(t^140)^2, 0, 0, 0, 0, 1 } }, { { -1, 1, 0, 0, 0, 0 }, { -(t^140), 0, 1, 0, 0, 0 }, { 1, 0, 0, 1, 0, 0 }, { -(t^140)^2, 0, 0, 0, 1, 0 }, { -(t^140)^2, 0, 0, 0, 0, 1 } }, { { 1/2*(t^140), 1, 0, 0, 0, 0 }, { 1/2, 0, 1, 0, 0, 0 }, { -(t^140)-1/2*(t^140)^2, 0, 0, 1, 0, 0 }, { 1/2*(t^140), 0, 0, 0, 1, 0 }, { -1/2*(t^140)-(t^140)^2, 0, 0, 0, 0, 1 } } }, { { { 0, -(t^140), 1, 0, 0, 0 }, { 0, 1, 0, 1, 0, 0 }, { 0, -(t^140)^2, 0, 0, 1, 0 } }, { { -1/3*(t^140)-2/3*(t^140)^2, 1, 0, 0, 0, 0 }, { -2/3*(t^140)-1/3*(t^140)^2, 0, 1, 0, 0, 0 }, { -1/3*(t^140)-2/3*(t^140)^2, 0, 0, 1, 0, 0 }, { 1/3*(t^140)-1/3*(t^140)^2, 0, 0, 0, 1, 0 }, { 1, 0, 0, 0, 0, 1 } }, { { 5/13*(t^140)-2/13*(t^140)^2, 1, 0, 0, 0, 0 }, { -10/13*(t^140)-9/13*(t^140)^2, 0, 1, 0, 0, 0 }, { -11/13*(t^140)-6/13*(t^140)^2, 0, 0, 1, 0, 0 }, { 7/13*(t^140)+5/13*(t^140)^2, 0, 0, 0, 1, 0 }, { -5/13*(t^140)-11/13*(t^140)^2, 0, 0, 0, 0, 1 } }, { { (t^140), 1, 0, 0, 0, 0 }, { -(t^140)^2, 0, 1, 0, 0, 0 }, { -(t^140), 0, 0, 1, 0, 0 }, { 1, 0, 0, 0, 1, 0 }, { 1, 0, 0, 0, 0, 1 } } }, { { { 0, -(t^140), 1, 0, 0, 0 }, { 0, 1, 0, 1, 0, 0 }, { 0, -(t^140)^2, 0, 0, 1, 0 }, { 0, -2*(t^140)-(t^140)^2, 0, 0, 0, 1 } }, { { -6/7*(t^140)-2/7*(t^140)^2, -1/7*(t^140)+2/7*(t^140)^2, 1, 0, 0, 0 }, { -4/7*(t^140)-6/7*(t^140)^2, -3/7*(t^140)-1/7*(t^140)^2, 0, 1, 0, 0 }, { 2/7*(t^140)-4/7*(t^140)^2, -2/7*(t^140)-3/7*(t^140)^2, 0, 0, 1, 0 }, { -4/7*(t^140)-6/7*(t^140)^2, 4/7*(t^140)-1/7*(t^140)^2, 0, 0, 0, 1 } }, { { 13/37*(t^35)^4-4/37*(t^35)^7-5/37*(t^35)^8-7/37*(t^35)^11, 1, 0, 0, 0, 0 }, { -29/37*(t^35)^4-11/37*(t^35)^7-23/37*(t^35)^8-10/37*(t^35)^11, 0, 1, 0, 0, 0 }, { -32/37*(t^35)^4+7/37*(t^35)^7-19/37*(t^35)^8+3/37*(t^35)^11, 0, 0, 1, 0, 0 }, { 25/37*(t^35)^4-2/37*(t^35)^7+16/37*(t^35)^8+15/37*(t^35)^11, 0, 0, 0, 1, 0 }, { -13/37*(t^35)^4+4/37*(t^35)^7-32/37*(t^35)^8+7/37*(t^35)^11, 0, 0, 0, 0, 1 } }, { { 13/37*(t^35)^4+4/37*(t^35)^7-5/37*(t^35)^8+7/37*(t^35)^11, 1, 0, 0, 0, 0 }, { -29/37*(t^35)^4+11/37*(t^35)^7-23/37*(t^35)^8+10/37*(t^35)^11, 0, 1, 0, 0, 0 }, { -32/37*(t^35)^4-7/37*(t^35)^7-19/37*(t^35)^8-3/37*(t^35)^11, 0, 0, 1, 0, 0 }, { 25/37*(t^35)^4+2/37*(t^35)^7+16/37*(t^35)^8-15/37*(t^35)^11, 0, 0, 0, 1, 0 }, { -13/37*(t^35)^4-4/37*(t^35)^7-32/37*(t^35)^8-7/37*(t^35)^11, 0, 0, 0, 0, 1 } } }, { { { 0, 1, 1, 0, 0, 0 }, { 0, 2, 0, 1, 0, 0 }, { 0, (t^140), 0, 0, 1, 0 }, { 0, -(t^140)-2*(t^140)^2, 0, 0, 0, 1 } }, { { (t^28)-(t^28)^2+(t^28)^7-2*(t^28)^8+(t^28)^13-2*(t^28)^14, 1, 0, 0, 0, 0 }, { (t^28)+(t^28)^7-(t^28)^8+(t^28)^11, 0, 1, 0, 0, 0 }, { -(t^28)+(t^28)^2+(t^28)^4-(t^28)^7+2*(t^28)^8+2*(t^28)^14, 0, 0, 1, 0, 0 }, { -(t^28)+(t^28)^2-(t^28)^7+2*(t^28)^8-(t^28)^11+(t^28)^14, 0, 0, 0, 1, 0 }, { 2*(t^28)+(t^28)^2+(t^28)^4+2*(t^28)^7+(t^28)^8+(t^28)^11+2*(t^28)^13, 0, 0, 0, 0, 1 } }, { { (t^28)+(t^28)^4+(t^28)^7-2*(t^28)^8-2*(t^28)^11-(t^28)^14, 1, 0, 0, 0, 0 }, { (t^28)^2+(t^28)^4+(t^28)^7-(t^28)^11, 0, 1, 0, 0, 0 }, { -(t^28)^4-(t^28)^7+2*(t^28)^8+2*(t^28)^11+(t^28)^13+(t^28)^14, 0, 0, 1, 0, 0 }, { -(t^28)^2-(t^28)^4-(t^28)^7+(t^28)^8+2*(t^28)^11+(t^28)^14, 0, 0, 0, 1, 0 }, { 2*(t^28)+(t^28)^2+2*(t^28)^4+2*(t^28)^7+(t^28)^11+(t^28)^13+(t^28)^14, 0, 0, 0, 0, 1 } }, { { (t^28)-2*(t^28)^2+(t^28)^4-(t^28)^11+(t^28)^13-2*(t^28)^14, 1, 0, 0, 0, 0 }, { (t^28)+(t^28)^8+(t^28)^13-(t^28)^14, 0, 1, 0, 0, 0 }, { -(t^28)+2*(t^28)^2+(t^28)^7+(t^28)^11-(t^28)^13+2*(t^28)^14, 0, 0, 1, 0, 0 }, { -(t^28)+(t^28)^2-(t^28)^8+(t^28)^11-(t^28)^13+2*(t^28)^14, 0, 0, 0, 1, 0 }, { 2*(t^28)+2*(t^28)^4+(t^28)^7+(t^28)^8+(t^28)^11+2*(t^28)^13+(t^28)^14, 0, 0, 0, 0, 1 } }, { { -2*(t^28)^2+(t^28)^4+(t^28)^7-(t^28)^8-2*(t^28)^11+(t^28)^13, 1, 0, 0, 0, 0 }, { -(t^28)^2+(t^28)^4+(t^28)^13+(t^28)^14, 0, 1, 0, 0, 0 }, { (t^28)+2*(t^28)^2-(t^28)^4+(t^28)^8+2*(t^28)^11-(t^28)^13, 0, 0, 1, 0, 0 }, { 2*(t^28)^2-(t^28)^4+(t^28)^8+(t^28)^11-(t^28)^13-(t^28)^14, 0, 0, 0, 1, 0 }, { (t^28)+(t^28)^2+2*(t^28)^4+2*(t^28)^7+(t^28)^8+2*(t^28)^13+(t^28)^14, 0, 0, 0, 0, 1 } } }, { { { 0, 1, 0, 0, 0, 0 }, { 0, 0, 0, 1, 0, 0 }, { 0, 0, 0, 0, 1, 0 }, { 0, 0, 0, 0, 0, 1 } }, { { 0, 1, 0, 0, 0, 0 }, { -11/13*(t^140)-5/13*(t^140)^2, 0, 1, 0, 0, 0 }, { -5/13*(t^140)-7/13*(t^140)^2, 0, 0, 1, 0, 0 }, { 9/13*(t^140)-3/13*(t^140)^2, 0, 0, 0, 1, 0 }, { -10/13*(t^140)-14/13*(t^140)^2, 0, 0, 0, 0, 1 } }, { { 3/2*(t^140), 1, 0, 0, 0, 0 }, { 1/2, 0, 1, 0, 0, 0 }, { -(t^140)-1/2*(t^140)^2, 0, 0, 1, 0, 0 }, { 0, 0, 0, 0, 1, 0 }, { -1/2*(t^140)-(t^140)^2, 0, 0, 0, 0, 1 } }, { { 1/2*(t^140), 1, 0, 0, 0, 0 }, { 1/2, 0, 1, 0, 0, 0 }, { -(t^140)-1/2*(t^140)^2, 0, 0, 1, 0, 0 }, { 0, 0, 0, 0, 1, 0 }, { -1/2*(t^140)-(t^140)^2, 0, 0, 0, 0, 1 } }, { { 0, 1, 0, 0, 0, 0 }, { 1, 0, 1, 0, 0, 0 }, { 1, 0, 0, 1, 0, 0 }, { -1, 0, 0, 0, 1, 0 }, { 0, 0, 0, 0, 0, 1 } } }, { { { 0, 1, 0, 0, 0, 0 }, { 0, 0, 0, 1, 0, 0 }, { 0, 0, 0, 0, 1, 0 }, { 0, 0, 0, 0, 0, 1 } } }, { { { 1, (t^140)+2*(t^140)^2, 1, 0, 0, 0 }, { -(t^140)^2, -(t^140)+(t^140)^2, 0, 1, 0, 0 }, { (t^140), -2*(t^140)-(t^140)^2, 0, 0, 1, 0 }, { -(t^140)^2, -(t^140), 0, 0, 0, 1 } } }, { { { 73/301*(t^20)-171/301*(t^20)^2-37/301*(t^20)^4-193/301*(t^20)^5-5/301*(t^20)^8-152/301*(t^20)^10+85/301*(t^20)^11-276/301*(t^20)^13-92/301*(t^20)^16+97/301*(t^20)^17-132/301*(t^20)^19-212/301*(t^20)^20, 1, 0, 0, 0, 0 }, { 4/43*(t^20)+3/43*(t^20)^2+18/43*(t^20)^4-20/43*(t^20)^5-15/43*(t^20)^8+17/43*(t^20)^10-3/43*(t^20)^11-11/43*(t^20)^13-18/43*(t^20)^16+33/43*(t^20)^17-9/43*(t^20)^19+9/43*(t^20)^20, 0, 1, 0, 0, 0 }, { 18/43*(t^20)-8/43*(t^20)^2+38/43*(t^20)^4-4/43*(t^20)^5-3/43*(t^20)^8+12/43*(t^20)^10+8/43*(t^20)^11+15/43*(t^20)^13+5/43*(t^20)^16-2/43*(t^20)^17+24/43*(t^20)^19+19/43*(t^20)^20, 0, 0, 1, 0, 0 }, { -46/301*(t^20)+116/301*(t^20)^2-121/301*(t^20)^4+101/301*(t^20)^5+65/301*(t^20)^8-131/301*(t^20)^10+99/301*(t^20)^11-24/301*(t^20)^13-8/301*(t^20)^16-57/301*(t^20)^17-90/301*(t^20)^19+47/301*(t^20)^20, 0, 0, 0, 1, 0 }, { 145/301*(t^20)+184/301*(t^20)^2+244/301*(t^20)^4+264/301*(t^20)^5+155/301*(t^20)^8+197/301*(t^20)^10+375/301*(t^20)^11+128/301*(t^20)^13+143/301*(t^20)^16+304/301*(t^20)^17+179/301*(t^20)^19+251/301*(t^20)^20, 0, 0, 0, 0, 1 } }, { { -37/301*(t^20)-5/301*(t^20)^2-92/301*(t^20)^4-212/301*(t^20)^5+85/301*(t^20)^8-132/301*(t^20)^10-171/301*(t^20)^11-152/301*(t^20)^13+73/301*(t^20)^16-193/301*(t^20)^17-276/301*(t^20)^19+97/301*(t^20)^20, 1, 0, 0, 0, 0 }, { 18/43*(t^20)-15/43*(t^20)^2-18/43*(t^20)^4+9/43*(t^20)^5-3/43*(t^20)^8-9/43*(t^20)^10+3/43*(t^20)^11+17/43*(t^20)^13+4/43*(t^20)^16-20/43*(t^20)^17-11/43*(t^20)^19+33/43*(t^20)^20, 0, 1, 0, 0, 0 }, { 38/43*(t^20)-3/43*(t^20)^2+5/43*(t^20)^4+19/43*(t^20)^5+8/43*(t^20)^8+24/43*(t^20)^10-8/43*(t^20)^11+12/43*(t^20)^13+18/43*(t^20)^16-4/43*(t^20)^17+15/43*(t^20)^19-2/43*(t^20)^20, 0, 0, 1, 0, 0 }, { -121/301*(t^20)+65/301*(t^20)^2-8/301*(t^20)^4+47/301*(t^20)^5+99/301*(t^20)^8-90/301*(t^20)^10+116/301*(t^20)^11-131/301*(t^20)^13-46/301*(t^20)^16+101/301*(t^20)^17-24/301*(t^20)^19-57/301*(t^20)^20, 0, 0, 0, 1, 0 }, { 244/301*(t^20)+155/301*(t^20)^2+143/301*(t^20)^4+251/301*(t^20)^5+375/301*(t^20)^8+179/301*(t^20)^10+184/301*(t^20)^11+197/301*(t^20)^13+145/301*(t^20)^16+264/301*(t^20)^17+128/301*(t^20)^19+304/301*(t^20)^20, 0, 0, 0, 0, 1 } }, { { -132/301*(t^20)+97/301*(t^20)^2-276/301*(t^20)^4+85/301*(t^20)^5-193/301*(t^20)^8+73/301*(t^20)^10-212/301*(t^20)^11-92/301*(t^20)^13-152/301*(t^20)^16-5/301*(t^20)^17-37/301*(t^20)^19-171/301*(t^20)^20, 1, 0, 0, 0, 0 }, { -9/43*(t^20)+33/43*(t^20)^2-11/43*(t^20)^4-3/43*(t^20)^5-20/43*(t^20)^8+4/43*(t^20)^10+9/43*(t^20)^11-18/43*(t^20)^13+17/43*(t^20)^16-15/43*(t^20)^17+18/43*(t^20)^19+3/43*(t^20)^20, 0, 1, 0, 0, 0 }, { 24/43*(t^20)-2/43*(t^20)^2+15/43*(t^20)^4+8/43*(t^20)^5-4/43*(t^20)^8+18/43*(t^20)^10+19/43*(t^20)^11+5/43*(t^20)^13+12/43*(t^20)^16-3/43*(t^20)^17+38/43*(t^20)^19-8/43*(t^20)^20, 0, 0, 1, 0, 0 }, { -90/301*(t^20)-57/301*(t^20)^2-24/301*(t^20)^4+99/301*(t^20)^5+101/301*(t^20)^8-46/301*(t^20)^10+47/301*(t^20)^11-8/301*(t^20)^13-131/301*(t^20)^16+65/301*(t^20)^17-121/301*(t^20)^19+116/301*(t^20)^20, 0, 0, 0, 1, 0 }, { 179/301*(t^20)+304/301*(t^20)^2+128/301*(t^20)^4+375/301*(t^20)^5+264/301*(t^20)^8+145/301*(t^20)^10+251/301*(t^20)^11+143/301*(t^20)^13+197/301*(t^20)^16+155/301*(t^20)^17+244/301*(t^20)^19+184/301*(t^20)^20, 0, 0, 0, 0, 1 } }, { { -92/301*(t^20)+85/301*(t^20)^2+73/301*(t^20)^4+97/301*(t^20)^5-171/301*(t^20)^8-276/301*(t^20)^10-5/301*(t^20)^11-132/301*(t^20)^13-37/301*(t^20)^16-212/301*(t^20)^17-152/301*(t^20)^19-193/301*(t^20)^20, 1, 0, 0, 0, 0 }, { -18/43*(t^20)-3/43*(t^20)^2+4/43*(t^20)^4+33/43*(t^20)^5+3/43*(t^20)^8-11/43*(t^20)^10-15/43*(t^20)^11-9/43*(t^20)^13+18/43*(t^20)^16+9/43*(t^20)^17+17/43*(t^20)^19-20/43*(t^20)^20, 0, 1, 0, 0, 0 }, { 5/43*(t^20)+8/43*(t^20)^2+18/43*(t^20)^4-2/43*(t^20)^5-8/43*(t^20)^8+15/43*(t^20)^10-3/43*(t^20)^11+24/43*(t^20)^13+38/43*(t^20)^16+19/43*(t^20)^17+12/43*(t^20)^19-4/43*(t^20)^20, 0, 0, 1, 0, 0 }, { -8/301*(t^20)+99/301*(t^20)^2-46/301*(t^20)^4-57/301*(t^20)^5+116/301*(t^20)^8-24/301*(t^20)^10+65/301*(t^20)^11-90/301*(t^20)^13-121/301*(t^20)^16+47/301*(t^20)^17-131/301*(t^20)^19+101/301*(t^20)^20, 0, 0, 0, 1, 0 }, { 143/301*(t^20)+375/301*(t^20)^2+145/301*(t^20)^4+304/301*(t^20)^5+184/301*(t^20)^8+128/301*(t^20)^10+155/301*(t^20)^11+179/301*(t^20)^13+244/301*(t^20)^16+251/301*(t^20)^17+197/301*(t^20)^19+264/301*(t^20)^20, 0, 0, 0, 0, 1 } }, { { -152/301*(t^20)-212/301*(t^20)^2-132/301*(t^20)^4-5/301*(t^20)^5+97/301*(t^20)^8-92/301*(t^20)^10-193/301*(t^20)^11-37/301*(t^20)^13-276/301*(t^20)^16-171/301*(t^20)^17+73/301*(t^20)^19+85/301*(t^20)^20, 1, 0, 0, 0, 0 }, { 17/43*(t^20)+9/43*(t^20)^2-9/43*(t^20)^4-15/43*(t^20)^5+33/43*(t^20)^8-18/43*(t^20)^10-20/43*(t^20)^11+18/43*(t^20)^13-11/43*(t^20)^16+3/43*(t^20)^17+4/43*(t^20)^19-3/43*(t^20)^20, 0, 1, 0, 0, 0 }, { 12/43*(t^20)+19/43*(t^20)^2+24/43*(t^20)^4-3/43*(t^20)^5-2/43*(t^20)^8+5/43*(t^20)^10-4/43*(t^20)^11+38/43*(t^20)^13+15/43*(t^20)^16-8/43*(t^20)^17+18/43*(t^20)^19+8/43*(t^20)^20, 0, 0, 1, 0, 0 }, { -131/301*(t^20)+47/301*(t^20)^2-90/301*(t^20)^4+65/301*(t^20)^5-57/301*(t^20)^8-8/301*(t^20)^10+101/301*(t^20)^11-121/301*(t^20)^13-24/301*(t^20)^16+116/301*(t^20)^17-46/301*(t^20)^19+99/301*(t^20)^20, 0, 0, 0, 1, 0 }, { 197/301*(t^20)+251/301*(t^20)^2+179/301*(t^20)^4+155/301*(t^20)^5+304/301*(t^20)^8+143/301*(t^20)^10+264/301*(t^20)^11+244/301*(t^20)^13+128/301*(t^20)^16+184/301*(t^20)^17+145/301*(t^20)^19+375/301*(t^20)^20, 0, 0, 0, 0, 1 } }, { { -276/301*(t^20)-193/301*(t^20)^2-152/301*(t^20)^4-171/301*(t^20)^5-212/301*(t^20)^8-37/301*(t^20)^10+97/301*(t^20)^11+73/301*(t^20)^13-132/301*(t^20)^16+85/301*(t^20)^17-92/301*(t^20)^19-5/301*(t^20)^20, 1, 0, 0, 0, 0 }, { -11/43*(t^20)-20/43*(t^20)^2+17/43*(t^20)^4+3/43*(t^20)^5+9/43*(t^20)^8+18/43*(t^20)^10+33/43*(t^20)^11+4/43*(t^20)^13-9/43*(t^20)^16-3/43*(t^20)^17-18/43*(t^20)^19-15/43*(t^20)^20, 0, 1, 0, 0, 0 }, { 15/43*(t^20)-4/43*(t^20)^2+12/43*(t^20)^4-8/43*(t^20)^5+19/43*(t^20)^8+38/43*(t^20)^10-2/43*(t^20)^11+18/43*(t^20)^13+24/43*(t^20)^16+8/43*(t^20)^17+5/43*(t^20)^19-3/43*(t^20)^20, 0, 0, 1, 0, 0 }, { -24/301*(t^20)+101/301*(t^20)^2-131/301*(t^20)^4+116/301*(t^20)^5+47/301*(t^20)^8-121/301*(t^20)^10-57/301*(t^20)^11-46/301*(t^20)^13-90/301*(t^20)^16+99/301*(t^20)^17-8/301*(t^20)^19+65/301*(t^20)^20, 0, 0, 0, 1, 0 }, { 128/301*(t^20)+264/301*(t^20)^2+197/301*(t^20)^4+184/301*(t^20)^5+251/301*(t^20)^8+244/301*(t^20)^10+304/301*(t^20)^11+145/301*(t^20)^13+179/301*(t^20)^16+375/301*(t^20)^17+143/301*(t^20)^19+155/301*(t^20)^20, 0, 0, 0, 0, 1 } } }, { { { 0, -(t^140)^2, 1, 0, 0, 0 }, { 0, (t^140), 0, 1, 0, 0 }, { 0, -1, 0, 0, 1, 0 }, { 0, (t^140)-(t^140)^2, 0, 0, 0, 1 } }, { { 1/2*(t^140), 1, 0, 0, 0, 0 }, { 1/2, 0, 1, 0, 0, 0 }, { -(t^140)-1/2*(t^140)^2, 0, 0, 1, 0, 0 }, { 1/2*(t^140), 0, 0, 0, 1, 0 }, { -1/2*(t^140)-(t^140)^2, 0, 0, 0, 0, 1 } }, { { -1/3*(t^140)+1/3*(t^140)^2, 1, 0, 0, 0, 0 }, { -2/3*(t^140)-1/3*(t^140)^2, 0, 1, 0, 0, 0 }, { -1/3*(t^140)-2/3*(t^140)^2, 0, 0, 1, 0, 0 }, { 1/3*(t^140)-1/3*(t^140)^2, 0, 0, 0, 1, 0 }, { 1, 0, 0, 0, 0, 1 } } }, { { { 0, 1, 1, 0, 0, 0 }, { 0, -(t^140)^2, 0, 1, 0, 0 }, { 0, (t^140), 0, 0, 1, 0 }, { 0, (t^140)-(t^140)^2, 0, 0, 0, 1 } } }, { { { 2/7*(t^140)+3/7*(t^140)^2, 1, 0, 0, 0, 0 }, { -3/7*(t^140)-1/7*(t^140)^2, 0, 1, 0, 0, 0 }, { -2/7*(t^140)-3/7*(t^140)^2, 0, 0, 1, 0, 0 }, { 1/7*(t^140)-2/7*(t^140)^2, 0, 0, 0, 1, 0 }, { -5/7*(t^140)-4/7*(t^140)^2, 0, 0, 0, 0, 1 } }, { { -(t^140)^2, 1, 0, 0, 0, 0 }, { -(t^140), 0, 1, 0, 0, 0 }, { 1, 0, 0, 1, 0, 0 }, { -(t^140)^2, 0, 0, 0, 1, 0 }, { -2*(t^140)-(t^140)^2, 0, 0, 0, 0, 1 } }, { { 1/2, 1, 0, 0, 0, 0 }, { 1/2, 0, 1, 0, 0, 0 }, { -1/2*(t^140)^2, 0, 0, 1, 0, 0 }, { 1/2*(t^140), 0, 0, 0, 1, 0 }, { -1/2*(t^140)-(t^140)^2, 0, 0, 0, 0, 1 } } }, { { { 0, 1, 0, 0, 0, 0 }, { 0, 0, 1, 0, 0, 0 }, { 0, 0, 0, 1, 0, 0 }, { 0, 0, 0, 0, 1, 0 }, { 0, 0, 0, 0, 0, 1 } }, { { 0, 1, 0, 0, 0, 0 }, { -2/3*(t^140)-1/3*(t^140)^2, 0, 1, 0, 0, 0 }, { -1/3*(t^140)-2/3*(t^140)^2, 0, 0, 1, 0, 0 }, { 1/3*(t^140)-1/3*(t^140)^2, 0, 0, 0, 1, 0 }, { 1, 0, 0, 0, 0, 1 } }, { { 1, 0, 0, 0, 0, 0 }, { 0, 0, 1, 0, 0, 0 }, { 0, 0, 0, 1, 0, 0 }, { 0, 0, 0, 0, 1, 0 }, { 0, 0, 0, 0, 0, 1 } } }, { { { 0, 1, 0, 0, 0, 0 }, { -1, 0, 1, 0, 0, 0 }, { 0, 0, 0, 1, 0, 0 }, { 0, 0, 0, 0, 1, 0 }, { 0, 0, 0, 0, 0, 1 } }, { { 0, 1, 0, 0, 0, 0 }, { 1, 0, 1, 0, 0, 0 }, { 0, 0, 0, 1, 0, 0 }, { 0, 0, 0, 0, 1, 0 }, { 0, 0, 0, 0, 0, 1 } }, { { 0, 1, 0, 0, 0, 0 }, { -11/13*(t^140)-5/13*(t^140)^2, 0, 1, 0, 0, 0 }, { -5/13*(t^140)-7/13*(t^140)^2, 0, 0, 1, 0, 0 }, { 9/13*(t^140)-3/13*(t^140)^2, 0, 0, 0, 1, 0 }, { -10/13*(t^140)-14/13*(t^140)^2, 0, 0, 0, 0, 1 } }, { { 0, 1, 0, 0, 0, 0 }, { 1, 0, 1, 0, 0, 0 }, { 1, 0, 0, 1, 0, 0 }, { -1, 0, 0, 0, 1, 0 }, { 0, 0, 0, 0, 0, 1 } }, { { 3/2*(t^140), 1, 0, 0, 0, 0 }, { 1/2, 0, 1, 0, 0, 0 }, { -(t^140)-1/2*(t^140)^2, 0, 0, 1, 0, 0 }, { 0, 0, 0, 0, 1, 0 }, { -1/2*(t^140)-(t^140)^2, 0, 0, 0, 0, 1 } }, { { 1/2*(t^140), 1, 0, 0, 0, 0 }, { 1/2, 0, 1, 0, 0, 0 }, { -(t^140)-1/2*(t^140)^2, 0, 0, 1, 0, 0 }, { 0, 0, 0, 0, 1, 0 }, { -1/2*(t^140)-(t^140)^2, 0, 0, 0, 0, 1 } } }, { { { 1/7*(t^140)-2/7*(t^140)^2, 1, 0, 0, 0, 0 }, { -3/7*(t^140)-1/7*(t^140)^2, 0, 1, 0, 0, 0 }, { -2/7*(t^140)-3/7*(t^140)^2, 0, 0, 1, 0, 0 }, { 1/7*(t^140)-2/7*(t^140)^2, 0, 0, 0, 1, 0 }, { -5/7*(t^140)-4/7*(t^140)^2, 0, 0, 0, 0, 1 } }, { { -(t^140), 1, 0, 0, 0, 0 }, { -(t^140), 0, 1, 0, 0, 0 }, { 1, 0, 0, 1, 0, 0 }, { -(t^140)^2, 0, 0, 0, 1, 0 }, { -2*(t^140)-(t^140)^2, 0, 0, 0, 0, 1 } }, { { 1/2*(t^140)^2, 1, 0, 0, 0, 0 }, { 1/2, 0, 1, 0, 0, 0 }, { -1/2*(t^140)^2, 0, 0, 1, 0, 0 }, { 1/2*(t^140), 0, 0, 0, 1, 0 }, { -1/2*(t^140)-(t^140)^2, 0, 0, 0, 0, 1 } } }, { { { 0, 1, 0, 0, 0, 0 }, { -1, 0, 1, 0, 0, 0 }, { 0, 0, 0, 1, 0, 0 }, { 0, 0, 0, 0, 1, 0 }, { 0, 0, 0, 0, 0, 1 } }, { { 0, 1, 0, 0, 0, 0 }, { 1, 0, 1, 0, 0, 0 }, { 0, 0, 0, 1, 0, 0 }, { 0, 0, 0, 0, 1, 0 }, { 0, 0, 0, 0, 0, 1 } } }, { { { (t^140), 1, 0, 0, 0, 0 }, { (t^140)^2, 0, 1, 0, 0, 0 }, { -(t^140), 0, 0, 1, 0, 0 }, { 1, 0, 0, 0, 1, 0 }, { -(t^140)+(t^140)^2, 0, 0, 0, 0, 1 } }, { { -1/2, 1, 0, 0, 0, 0 }, { -1/2*(t^140), 0, 1, 0, 0, 0 }, { 1/2, 0, 0, 1, 0, 0 }, { -1/2*(t^140)^2, 0, 0, 0, 1, 0 }, { -1/2*(t^140)-(t^140)^2, 0, 0, 0, 0, 1 } }, { { (t^140)^2, 1, 0, 0, 0, 0 }, { 1, 0, 1, 0, 0, 0 }, { -(t^140)^2, 0, 0, 1, 0, 0 }, { (t^140), 0, 0, 0, 1, 0 }, { 0, 0, 0, 0, 0, 1 } } }, { { { 0, 1, 0, 0, 0, 0 }, { 0, 0, 0, 1, 0, 0 }, { 0, 0, 0, 0, 1, 0 }, { 0, 0, 0, 0, 0, 1 } } }, { { { 0, 1, 0, 0, 0, 0 }, { 0, 0, 1, 0, 0, 0 }, { 0, 0, 0, 1, 0, 0 }, { 0, 0, 0, 0, 1, 0 }, { 0, 0, 0, 0, 0, 1 } }, { { 2/3*(t^140), 1, 0, 0, 0, 0 }, { -2/3*(t^140), 0, 1, 0, 0, 0 }, { 2/3, 0, 0, 1, 0, 0 }, { -2/3*(t^140)^2, 0, 0, 0, 1, 0 }, { -2/3*(t^140)-4/3*(t^140)^2, 0, 0, 0, 0, 1 } } }, { { { 1/7*(t^140)-2/7*(t^140)^2, 1, 0, 0, 0, 0 }, { -3/7*(t^140)-1/7*(t^140)^2, 0, 1, 0, 0, 0 }, { -2/7*(t^140)-3/7*(t^140)^2, 0, 0, 1, 0, 0 }, { 1/7*(t^140)-2/7*(t^140)^2, 0, 0, 0, 1, 0 }, { -5/7*(t^140)-4/7*(t^140)^2, 0, 0, 0, 0, 1 } } }, { { { 0, 1, 0, 0, 0, 0 }, { -1, 0, 1, 0, 0, 0 }, { 0, 0, 0, 1, 0, 0 }, { 0, 0, 0, 0, 1, 0 }, { 0, 0, 0, 0, 0, 1 } }, { { 0, 1, 0, 0, 0, 0 }, { 1, 0, 1, 0, 0, 0 }, { 0, 0, 0, 1, 0, 0 }, { 0, 0, 0, 0, 1, 0 }, { 0, 0, 0, 0, 0, 1 } } }, { { { 3/7*(t^140)+1/7*(t^140)^2, 1, 0, 0, 0, 0 }, { -2/7*(t^140)-3/7*(t^140)^2, 0, 1, 0, 0, 0 }, { 1/7*(t^140)-2/7*(t^140)^2, 0, 0, 1, 0, 0 }, { 3/7*(t^140)+1/7*(t^140)^2, 0, 0, 0, 1, 0 }, { -1/7*(t^140)-5/7*(t^140)^2, 0, 0, 0, 0, 1 } } }, { { { 0, 1, 0, 0, 0, 0 }, { 0, 0, 1, 0, 0, 0 }, { 0, 0, 0, 1, 0, 0 }, { 0, 0, 0, 0, 1, 0 }, { 0, 0, 0, 0, 0, 1 } } }, { { { -(t^140)^2, 1, 0, 0, 0, 0 }, { -(t^140), 0, 1, 0, 0, 0 }, { 1, 0, 0, 1, 0, 0 }, { -(t^140)^2, 0, 0, 0, 1, 0 }, { -2*(t^140)-(t^140)^2, 0, 0, 0, 0, 1 } } }, { { { 0, 1, 0, 0, 0, 0 }, { 0, 0, 1, 0, 0, 0 }, { 0, 0, 0, 1, 0, 0 }, { 0, 0, 0, 0, 1, 0 }, { 0, 0, 0, 0, 0, 1 } } }, { { { 1/2*(t^140), 1, 0, 0, 0, 0 }, { -1/2*(t^140), 0, 1, 0, 0, 0 }, { 1/2, 0, 0, 1, 0, 0 }, { -1/2*(t^140)^2, 0, 0, 0, 1, 0 }, { -1/2*(t^140)-(t^140)^2, 0, 0, 0, 0, 1 } } }, { { { 0, 1, 0, 0, 0, 0 }, { 0, 0, 1, 0, 0, 0 }, { 0, 0, 0, 1, 0, 0 }, { 0, 0, 0, 0, 1, 0 }, { 0, 0, 0, 0, 0, 1 } } } };
for i in 0..(length(orthcomps)-1) do (
	for j in 0..(length(orthcomps_i)-1) do (
		print(i+1,j+1);
		if (length orthcomps_i_j) > 0 then (
			fix := (ideal entries ((matrix orthcomps_i_j)*vari))+I1h;
			d := (dim fix) - 1;
			if d >= 0 then (
				dec := decompose fix;
				for com in dec do print("Component", (dim com) - 1, degree com, "Sing:", (dim (com + S1h)) - 1, degree (com + S1h));
			);
		);
	);
);

==> anc/L2_11_EPW.m2 <==
--computes the symmetrix matrix for the Lagrangian
symmetricMatrix = BasisOfLagrangian -> ( 
		--BasisOfLagrangian given as a list of lists
		BasisOfDomain = {};
		BasisOfCodomain = {};
		for v in BasisOfLagrangian do (
			
			--the first 10 coordinates
			v1 = take (v, {0,9});
			
			--the last 10 coordinates
			v2t = take (v, {10,19});
			
			--reordering the last 10 coordinates to get it in the basis dual to the one in which v1 is written 
			mult = {1,-1,1,-1,1,-1,1,1,-1,1};
			v2 = {};
			for i from 0 to 9 do (
				v2 = append(v2, mult_i * v2t_(9-i));
			);
			
			--resulting halves of vectors added to the bases of the domain/codomain space
			BasisOfDomain = append(BasisOfDomain, v1);
			BasisOfCodomain = append(BasisOfCodomain, v2);
			
		);
		
		--change of bases to the canonical ones
		M1 = inverse transpose matrix BasisOfDomain;
		M2 = transpose matrix BasisOfCodomain;
		M2 * M1
);

--check if vectors given in canonical coordinates of Wedge^3V_6 generate a Lagrangian space
isLagrangian = Bas -> (
	ret = true;
	for v in Bas do (
		for w in Bas do (
			wedge = 0;
			expons = {1,-1,1,-1,1,-1,1,1,-1,1,-1,1,-1,-1,1,-1,1,-1,1,-1};
			for i from 0 to 19 do (
				wedge = wedge + expons_i * v_i * w_(19-i);
			);
			if wedge != 0 then (print(w, v); ret = false; break;);
		);
		if not ret then break;
	);
	ret
);


p = 63361;
F = ZZ/p;
R = F[t];
P = F[x,y,z,u,v,w];
t = 343_F; --root of unity of order 330
------------BASES--------------------------------------------------------------------------
    	

	
Basis1 = 1_F* { 
	{ 1, -2/3*(t^30)-2/3*(t^30)^3-2/3*(t^30)^4-2/3*(t^30)^5-2/3*(t^30)^9, 2/3*(t^30)+2/3*(t^30)^3+2/3*(t^30)^4+2/3*(t^30)^5+2/3*(t^30)^9, -2/3*(t^30)-(t^30)^2-2/3*(t^30)^3-2/3*(t^30)^4-2/3*(t^30)^5-(t^30)^6-(t^30)^7-(t^30)^8-2/3*(t^30)^9-(t^30)^10, 7/15*(t^30)+2/5*(t^30)^2+7/15*(t^30)^3+7/15*(t^30)^4+7/15*(t^30)^5+2/5*(t^30)^6+2/5*(t^30)^7+2/5*(t^30)^8+7/15*(t^30)^9+2/5*(t^30)^10, -13/15*(t^30)-3/5*(t^30)^2-13/15*(t^30)^3-13/15*(t^30)^4-13/15*(t^30)^5-3/5*(t^30)^6-3/5*(t^30)^7-3/5*(t^30)^8-13/15*(t^30)^9-3/5*(t^30)^10, 7/15*(t^30)+2/5*(t^30)^2+7/15*(t^30)^3+7/15*(t^30)^4+7/15*(t^30)^5+2/5*(t^30)^6+2/5*(t^30)^7+2/5*(t^30)^8+7/15*(t^30)^9+2/5*(t^30)^10, 2/15*(t^30)+2/5*(t^30)^2+2/15*(t^30)^3+2/15*(t^30)^4+2/15*(t^30)^5+2/5*(t^30)^6+2/5*(t^30)^7+2/5*(t^30)^8+2/15*(t^30)^9+2/5*(t^30)^10, -1/5*(t^30)-3/5*(t^30)^2-1/5*(t^30)^3-1/5*(t^30)^4-1/5*(t^30)^5-3/5*(t^30)^6-3/5*(t^30)^7-3/5*(t^30)^8-1/5*(t^30)^9-3/5*(t^30)^10, 2/3*(t^30)+(t^30)^2+2/3*(t^30)^3+2/3*(t^30)^4+2/3*(t^30)^5+(t^30)^6+(t^30)^7+(t^30)^8+2/3*(t^30)^9+(t^30)^10, 1056*(t^30)+1716*(t^30)^2+1056*(t^30)^3+1056*(t^30)^4+1056*(t^30)^5+1716*(t^30)^6+1716*(t^30)^7+1716*(t^30)^8+1056*(t^30)^9+1716*(t^30)^10, -3124/5*(t^30)-4092/5*(t^30)^2-3124/5*(t^30)^3-3124/5*(t^30)^4-3124/5*(t^30)^5-4092/5*(t^30)^6-4092/5*(t^30)^7-4092/5*(t^30)^8-3124/5*(t^30)^9-4092/5*(t^30)^10, -968/5*(t^30)+396/5*(t^30)^2-968/5*(t^30)^3-968/5*(t^30)^4-968/5*(t^30)^5+396/5*(t^30)^6+396/5*(t^30)^7+396/5*(t^30)^8-968/5*(t^30)^9+396/5*(t^30)^10, 3124/5*(t^30)+4092/5*(t^30)^2+3124/5*(t^30)^3+3124/5*(t^30)^4+3124/5*(t^30)^5+4092/5*(t^30)^6+4092/5*(t^30)^7+4092/5*(t^30)^8+3124/5*(t^30)^9+4092/5*(t^30)^10, 1936/5*(t^30)-792/5*(t^30)^2+1936/5*(t^30)^3+1936/5*(t^30)^4+1936/5*(t^30)^5-792/5*(t^30)^6-792/5*(t^30)^7-792/5*(t^30)^8+1936/5*(t^30)^9-792/5*(t^30)^10, 0, -1012*(t^30)-660*(t^30)^2-1012*(t^30)^3-1012*(t^30)^4-1012*(t^30)^5-660*(t^30)^6-660*(t^30)^7-660*(t^30)^8-1012*(t^30)^9-660*(t^30)^10, 11308/5*(t^30)+11484/5*(t^30)^2+11308/5*(t^30)^3+11308/5*(t^30)^4+11308/5*(t^30)^5+11484/5*(t^30)^6+11484/5*(t^30)^7+11484/5*(t^30)^8+11308/5*(t^30)^9+11484/5*(t^30)^10, -1012*(t^30)-660*(t^30)^2-1012*(t^30)^3-1012*(t^30)^4-1012*(t^30)^5-660*(t^30)^6-660*(t^30)^7-660*(t^30)^8-1012*(t^30)^9-660*(t^30)^10, 4092/5*(t^30)+3696/5*(t^30)^2+4092/5*(t^30)^3+4092/5*(t^30)^4+4092/5*(t^30)^5+3696/5*(t^30)^6+3696/5*(t^30)^7+3696/5*(t^30)^8+4092/5*(t^30)^9+3696/5*(t^30)^10 },
	{ 0, 0, 0, 0, 1, -1/3*(t^30)-1/3*(t^30)^3-1/3*(t^30)^4-1/3*(t^30)^5-1/3*(t^30)^9, 1/3*(t^30)+(t^30)^2+1/3*(t^30)^3+1/3*(t^30)^4+1/3*(t^30)^5+(t^30)^6+(t^30)^7+(t^30)^8+1/3*(t^30)^9+(t^30)^10, -2/3*(t^30)-2/3*(t^30)^3-2/3*(t^30)^4-2/3*(t^30)^5-2/3*(t^30)^9, 5/3*(t^30)+2*(t^30)^2+5/3*(t^30)^3+5/3*(t^30)^4+5/3*(t^30)^5+2*(t^30)^6+2*(t^30)^7+2*(t^30)^8+5/3*(t^30)^9+2*(t^30)^10, -2/3*(t^30)-(t^30)^2-2/3*(t^30)^3-2/3*(t^30)^4-2/3*(t^30)^5-(t^30)^6-(t^30)^7-(t^30)^8-2/3*(t^30)^9-(t^30)^10, -1980*(t^30)-264*(t^30)^2-1980*(t^30)^3-1980*(t^30)^4-1980*(t^30)^5-264*(t^30)^6-264*(t^30)^7-264*(t^30)^8-1980*(t^30)^9-264*(t^30)^10, 3036*(t^30)+1980*(t^30)^2+3036*(t^30)^3+3036*(t^30)^4+3036*(t^30)^5+1980*(t^30)^6+1980*(t^30)^7+1980*(t^30)^8+3036*(t^30)^9+1980*(t^30)^10, -88*(t^30)-2112*(t^30)^2-88*(t^30)^3-88*(t^30)^4-88*(t^30)^5-2112*(t^30)^6-2112*(t^30)^7-2112*(t^30)^8-88*(t^30)^9-2112*(t^30)^10, 968*(t^30)-396*(t^30)^2+968*(t^30)^3+968*(t^30)^4+968*(t^30)^5-396*(t^30)^6-396*(t^30)^7-396*(t^30)^8+968*(t^30)^9-396*(t^30)^10, -1056*(t^30)-1716*(t^30)^2-1056*(t^30)^3-1056*(t^30)^4-1056*(t^30)^5-1716*(t^30)^6-1716*(t^30)^7-1716*(t^30)^8-1056*(t^30)^9-1716*(t^30)^10, -1012*(t^30)-660*(t^30)^2-1012*(t^30)^3-1012*(t^30)^4-1012*(t^30)^5-660*(t^30)^6-660*(t^30)^7-660*(t^30)^8-1012*(t^30)^9-660*(t^30)^10, -3080*(t^30)-3036*(t^30)^2-3080*(t^30)^3-3080*(t^30)^4-3080*(t^30)^5-3036*(t^30)^6-3036*(t^30)^7-3036*(t^30)^8-3080*(t^30)^9-3036*(t^30)^10, 1100*(t^30)+2772*(t^30)^2+1100*(t^30)^3+1100*(t^30)^4+1100*(t^30)^5+2772*(t^30)^6+2772*(t^30)^7+2772*(t^30)^8+1100*(t^30)^9+2772*(t^30)^10, -1056*(t^30)-1716*(t^30)^2-1056*(t^30)^3-1056*(t^30)^4-1056*(t^30)^5-1716*(t^30)^6-1716*(t^30)^7-1716*(t^30)^8-1056*(t^30)^9-1716*(t^30)^10, -1056*(t^30)-1716*(t^30)^2-1056*(t^30)^3-1056*(t^30)^4-1056*(t^30)^5-1716*(t^30)^6-1716*(t^30)^7-1716*(t^30)^8-1056*(t^30)^9-1716*(t^30)^10 },
	{ 0, 1, 2/3*(t^30)^2+2/3*(t^30)^6+2/3*(t^30)^7+2/3*(t^30)^8+2/3*(t^30)^10, (t^30)+2/3*(t^30)^2+(t^30)^3+(t^30)^4+(t^30)^5+2/3*(t^30)^6+2/3*(t^30)^7+2/3*(t^30)^8+(t^30)^9+2/3*(t^30)^10, 0, (t^30)+1/3*(t^30)^2+(t^30)^3+(t^30)^4+(t^30)^5+1/3*(t^30)^6+1/3*(t^30)^7+1/3*(t^30)^8+(t^30)^9+1/3*(t^30)^10, -3*(t^30)-8/3*(t^30)^2-3*(t^30)^3-3*(t^30)^4-3*(t^30)^5-8/3*(t^30)^6-8/3*(t^30)^7-8/3*(t^30)^8-3*(t^30)^9-8/3*(t^30)^10, -(t^30)-5/3*(t^30)^2-(t^30)^3-(t^30)^4-(t^30)^5-5/3*(t^30)^6-5/3*(t^30)^7-5/3*(t^30)^8-(t^30)^9-5/3*(t^30)^10, -(t^30)+1/3*(t^30)^2-(t^30)^3-(t^30)^4-(t^30)^5+1/3*(t^30)^6+1/3*(t^30)^7+1/3*(t^30)^8-(t^30)^9+1/3*(t^30)^10, -4/3*(t^30)^2-4/3*(t^30)^6-4/3*(t^30)^7-4/3*(t^30)^8-4/3*(t^30)^10, -5808*(t^30)-5500*(t^30)^2-5808*(t^30)^3-5808*(t^30)^4-5808*(t^30)^5-5500*(t^30)^6-5500*(t^30)^7-5500*(t^30)^8-5808*(t^30)^9-5500*(t^30)^10, 3168*(t^30)+5148*(t^30)^2+3168*(t^30)^3+3168*(t^30)^4+3168*(t^30)^5+5148*(t^30)^6+5148*(t^30)^7+5148*(t^30)^8+3168*(t^30)^9+5148*(t^30)^10, 9504*(t^30)+7568*(t^30)^2+9504*(t^30)^3+9504*(t^30)^4+9504*(t^30)^5+7568*(t^30)^6+7568*(t^30)^7+7568*(t^30)^8+9504*(t^30)^9+7568*(t^30)^10, 3432*(t^30)+3608*(t^30)^2+3432*(t^30)^3+3432*(t^30)^4+3432*(t^30)^5+3608*(t^30)^6+3608*(t^30)^7+3608*(t^30)^8+3432*(t^30)^9+3608*(t^30)^10, 5676*(t^30)+2332*(t^30)^2+5676*(t^30)^3+5676*(t^30)^4+5676*(t^30)^5+2332*(t^30)^6+2332*(t^30)^7+2332*(t^30)^8+5676*(t^30)^9+2332*(t^30)^10, -3432*(t^30)-3608*(t^30)^2-3432*(t^30)^3-3432*(t^30)^4-3432*(t^30)^5-3608*(t^30)^6-3608*(t^30)^7-3608*(t^30)^8-3432*(t^30)^9-3608*(t^30)^10, -792*(t^30)-3256*(t^30)^2-792*(t^30)^3-792*(t^30)^4-792*(t^30)^5-3256*(t^30)^6-3256*(t^30)^7-3256*(t^30)^8-792*(t^30)^9-3256*(t^30)^10, -5676*(t^30)-2332*(t^30)^2-5676*(t^30)^3-5676*(t^30)^4-5676*(t^30)^5-2332*(t^30)^6-2332*(t^30)^7-2332*(t^30)^8-5676*(t^30)^9-2332*(t^30)^10, 3300*(t^30)+440*(t^30)^2+3300*(t^30)^3+3300*(t^30)^4+3300*(t^30)^5+440*(t^30)^6+440*(t^30)^7+440*(t^30)^8+3300*(t^30)^9+440*(t^30)^10, 264*(t^30)-1540*(t^30)^2+264*(t^30)^3+264*(t^30)^4+264*(t^30)^5-1540*(t^30)^6-1540*(t^30)^7-1540*(t^30)^8+264*(t^30)^9-1540*(t^30)^10 },
	{ 0, 0, 1, 8/97*(t^30)+53/97*(t^30)^2+8/97*(t^30)^3+8/97*(t^30)^4+8/97*(t^30)^5+53/97*(t^30)^6+53/97*(t^30)^7+53/97*(t^30)^8+8/97*(t^30)^9+53/97*(t^30)^10, 0, -821/1455*(t^30)+34/485*(t^30)^2-821/1455*(t^30)^3-821/1455*(t^30)^4-821/1455*(t^30)^5+34/485*(t^30)^6+34/485*(t^30)^7+34/485*(t^30)^8-821/1455*(t^30)^9+34/485*(t^30)^10, 578/1455*(t^30)+363/485*(t^30)^2+578/1455*(t^30)^3+578/1455*(t^30)^4+578/1455*(t^30)^5+363/485*(t^30)^6+363/485*(t^30)^7+363/485*(t^30)^8+578/1455*(t^30)^9+363/485*(t^30)^10, 611/1455*(t^30)+351/485*(t^30)^2+611/1455*(t^30)^3+611/1455*(t^30)^4+611/1455*(t^30)^5+351/485*(t^30)^6+351/485*(t^30)^7+351/485*(t^30)^8+611/1455*(t^30)^9+351/485*(t^30)^10, 1198/1455*(t^30)+358/485*(t^30)^2+1198/1455*(t^30)^3+1198/1455*(t^30)^4+1198/1455*(t^30)^5+358/485*(t^30)^6+358/485*(t^30)^7+358/485*(t^30)^8+1198/1455*(t^30)^9+358/485*(t^30)^10, 746/1455*(t^30)-139/485*(t^30)^2+746/1455*(t^30)^3+746/1455*(t^30)^4+746/1455*(t^30)^5-139/485*(t^30)^6-139/485*(t^30)^7-139/485*(t^30)^8+746/1455*(t^30)^9-139/485*(t^30)^10, -792924/485*(t^30)-293172/485*(t^30)^2-792924/485*(t^30)^3-792924/485*(t^30)^4-792924/485*(t^30)^5-293172/485*(t^30)^6-293172/485*(t^30)^7-293172/485*(t^30)^8-792924/485*(t^30)^9-293172/485*(t^30)^10, 579744/485*(t^30)+729432/485*(t^30)^2+579744/485*(t^30)^3+579744/485*(t^30)^4+579744/485*(t^30)^5+729432/485*(t^30)^6+729432/485*(t^30)^7+729432/485*(t^30)^8+579744/485*(t^30)^9+729432/485*(t^30)^10, 1207096/485*(t^30)+923868/485*(t^30)^2+1207096/485*(t^30)^3+1207096/485*(t^30)^4+1207096/485*(t^30)^5+923868/485*(t^30)^6+923868/485*(t^30)^7+923868/485*(t^30)^8+1207096/485*(t^30)^9+923868/485*(t^30)^10, 670912/485*(t^30)+531036/485*(t^30)^2+670912/485*(t^30)^3+670912/485*(t^30)^4+670912/485*(t^30)^5+531036/485*(t^30)^6+531036/485*(t^30)^7+531036/485*(t^30)^8+670912/485*(t^30)^9+531036/485*(t^30)^10, 810612/485*(t^30)+221496/485*(t^30)^2+810612/485*(t^30)^3+810612/485*(t^30)^4+810612/485*(t^30)^5+221496/485*(t^30)^6+221496/485*(t^30)^7+221496/485*(t^30)^8+810612/485*(t^30)^9+221496/485*(t^30)^10, -745316/485*(t^30)-828168/485*(t^30)^2-745316/485*(t^30)^3-745316/485*(t^30)^4-745316/485*(t^30)^5-828168/485*(t^30)^6-828168/485*(t^30)^7-828168/485*(t^30)^8-745316/485*(t^30)^9-828168/485*(t^30)^10, -993916/485*(t^30)-1360128/485*(t^30)^2-993916/485*(t^30)^3-993916/485*(t^30)^4-993916/485*(t^30)^5-1360128/485*(t^30)^6-1360128/485*(t^30)^7-1360128/485*(t^30)^8-993916/485*(t^30)^9-1360128/485*(t^30)^10, -20680/97*(t^30)+118008/97*(t^30)^2-20680/97*(t^30)^3-20680/97*(t^30)^4-20680/97*(t^30)^5+118008/97*(t^30)^6+118008/97*(t^30)^7+118008/97*(t^30)^8-20680/97*(t^30)^9+118008/97*(t^30)^10, 482196/485*(t^30)+184008/485*(t^30)^2+482196/485*(t^30)^3+482196/485*(t^30)^4+482196/485*(t^30)^5+184008/485*(t^30)^6+184008/485*(t^30)^7+184008/485*(t^30)^8+482196/485*(t^30)^9+184008/485*(t^30)^10, 245388/485*(t^30)-395736/485*(t^30)^2+245388/485*(t^30)^3+245388/485*(t^30)^4+245388/485*(t^30)^5-395736/485*(t^30)^6-395736/485*(t^30)^7-395736/485*(t^30)^8+245388/485*(t^30)^9-395736/485*(t^30)^10 },
	{ 0, 0, 0, 1, 0, 161/135*(t^30)+1/45*(t^30)^2+161/135*(t^30)^3+161/135*(t^30)^4+161/135*(t^30)^5+1/45*(t^30)^6+1/45*(t^30)^7+1/45*(t^30)^8+161/135*(t^30)^9+1/45*(t^30)^10, -473/135*(t^30)-118/45*(t^30)^2-473/135*(t^30)^3-473/135*(t^30)^4-473/135*(t^30)^5-118/45*(t^30)^6-118/45*(t^30)^7-118/45*(t^30)^8-473/135*(t^30)^9-118/45*(t^30)^10, -116/135*(t^30)-76/45*(t^30)^2-116/135*(t^30)^3-116/135*(t^30)^4-116/135*(t^30)^5-76/45*(t^30)^6-76/45*(t^30)^7-76/45*(t^30)^8-116/135*(t^30)^9-76/45*(t^30)^10, -163/135*(t^30)+22/45*(t^30)^2-163/135*(t^30)^3-163/135*(t^30)^4-163/135*(t^30)^5+22/45*(t^30)^6+22/45*(t^30)^7+22/45*(t^30)^8-163/135*(t^30)^9+22/45*(t^30)^10, 64/135*(t^30)-31/45*(t^30)^2+64/135*(t^30)^3+64/135*(t^30)^4+64/135*(t^30)^5-31/45*(t^30)^6-31/45*(t^30)^7-31/45*(t^30)^8+64/135*(t^30)^9-31/45*(t^30)^10, -35992/15*(t^30)-20152/5*(t^30)^2-35992/15*(t^30)^3-35992/15*(t^30)^4-35992/15*(t^30)^5-20152/5*(t^30)^6-20152/5*(t^30)^7-20152/5*(t^30)^8-35992/15*(t^30)^9-20152/5*(t^30)^10, -1276/5*(t^30)+16632/5*(t^30)^2-1276/5*(t^30)^3-1276/5*(t^30)^4-1276/5*(t^30)^5+16632/5*(t^30)^6+16632/5*(t^30)^7+16632/5*(t^30)^8-1276/5*(t^30)^9+16632/5*(t^30)^10, 188804/45*(t^30)+69124/15*(t^30)^2+188804/45*(t^30)^3+188804/45*(t^30)^4+188804/45*(t^30)^5+69124/15*(t^30)^6+69124/15*(t^30)^7+69124/15*(t^30)^8+188804/45*(t^30)^9+69124/15*(t^30)^10, 178508/45*(t^30)+81268/15*(t^30)^2+178508/45*(t^30)^3+178508/45*(t^30)^4+178508/45*(t^30)^5+81268/15*(t^30)^6+81268/15*(t^30)^7+81268/15*(t^30)^8+178508/45*(t^30)^9+81268/15*(t^30)^10, 63536/15*(t^30)+19976/5*(t^30)^2+63536/15*(t^30)^3+63536/15*(t^30)^4+63536/15*(t^30)^5+19976/5*(t^30)^6+19976/5*(t^30)^7+19976/5*(t^30)^8+63536/15*(t^30)^9+19976/5*(t^30)^10, 38456/45*(t^30)-23144/15*(t^30)^2+38456/45*(t^30)^3+38456/45*(t^30)^4+38456/45*(t^30)^5-23144/15*(t^30)^6-23144/15*(t^30)^7-23144/15*(t^30)^8+38456/45*(t^30)^9-23144/15*(t^30)^10, 178156/45*(t^30)+31196/15*(t^30)^2+178156/45*(t^30)^3+178156/45*(t^30)^4+178156/45*(t^30)^5+31196/15*(t^30)^6+31196/15*(t^30)^7+31196/15*(t^30)^8+178156/45*(t^30)^9+31196/15*(t^30)^10, -34232/9*(t^30)-13948/3*(t^30)^2-34232/9*(t^30)^3-34232/9*(t^30)^4-34232/9*(t^30)^5-13948/3*(t^30)^6-13948/3*(t^30)^7-13948/3*(t^30)^8-34232/9*(t^30)^9-13948/3*(t^30)^10, 63668/15*(t^30)+28908/5*(t^30)^2+63668/15*(t^30)^3+63668/15*(t^30)^4+63668/15*(t^30)^5+28908/5*(t^30)^6+28908/5*(t^30)^7+28908/5*(t^30)^8+63668/15*(t^30)^9+28908/5*(t^30)^10, 119944/15*(t^30)+30184/5*(t^30)^2+119944/15*(t^30)^3+119944/15*(t^30)^4+119944/15*(t^30)^5+30184/5*(t^30)^6+30184/5*(t^30)^7+30184/5*(t^30)^8+119944/15*(t^30)^9+30184/5*(t^30)^10 },
	{ 0, 0, 0, 0, 0, 1, 403/487*(t^30)+780/487*(t^30)^2+403/487*(t^30)^3+403/487*(t^30)^4+403/487*(t^30)^5+780/487*(t^30)^6+780/487*(t^30)^7+780/487*(t^30)^8+403/487*(t^30)^9+780/487*(t^30)^10, -533/487*(t^30)-199/487*(t^30)^2-533/487*(t^30)^3-533/487*(t^30)^4-533/487*(t^30)^5-199/487*(t^30)^6-199/487*(t^30)^7-199/487*(t^30)^8-533/487*(t^30)^9-199/487*(t^30)^10, 839/487*(t^30)+697/487*(t^30)^2+839/487*(t^30)^3+839/487*(t^30)^4+839/487*(t^30)^5+697/487*(t^30)^6+697/487*(t^30)^7+697/487*(t^30)^8+839/487*(t^30)^9+697/487*(t^30)^10, -479/487*(t^30)-283/487*(t^30)^2-479/487*(t^30)^3-479/487*(t^30)^4-479/487*(t^30)^5-283/487*(t^30)^6-283/487*(t^30)^7-283/487*(t^30)^8-479/487*(t^30)^9-283/487*(t^30)^10, 89100/487*(t^30)+697092/487*(t^30)^2+89100/487*(t^30)^3+89100/487*(t^30)^4+89100/487*(t^30)^5+697092/487*(t^30)^6+697092/487*(t^30)^7+697092/487*(t^30)^8+89100/487*(t^30)^9+697092/487*(t^30)^10, 2334420/487*(t^30)+2154240/487*(t^30)^2+2334420/487*(t^30)^3+2334420/487*(t^30)^4+2334420/487*(t^30)^5+2154240/487*(t^30)^6+2154240/487*(t^30)^7+2154240/487*(t^30)^8+2334420/487*(t^30)^9+2154240/487*(t^30)^10, 571560/487*(t^30)-1239084/487*(t^30)^2+571560/487*(t^30)^3+571560/487*(t^30)^4+571560/487*(t^30)^5-1239084/487*(t^30)^6-1239084/487*(t^30)^7-1239084/487*(t^30)^8+571560/487*(t^30)^9-1239084/487*(t^30)^10, 2152392/487*(t^30)+951720/487*(t^30)^2+2152392/487*(t^30)^3+2152392/487*(t^30)^4+2152392/487*(t^30)^5+951720/487*(t^30)^6+951720/487*(t^30)^7+951720/487*(t^30)^8+2152392/487*(t^30)^9+951720/487*(t^30)^10, -1715472/487*(t^30)-2988480/487*(t^30)^2-1715472/487*(t^30)^3-1715472/487*(t^30)^4-1715472/487*(t^30)^5-2988480/487*(t^30)^6-2988480/487*(t^30)^7-2988480/487*(t^30)^8-1715472/487*(t^30)^9-2988480/487*(t^30)^10, -343596/487*(t^30)+141636/487*(t^30)^2-343596/487*(t^30)^3-343596/487*(t^30)^4-343596/487*(t^30)^5+141636/487*(t^30)^6+141636/487*(t^30)^7+141636/487*(t^30)^8-343596/487*(t^30)^9+141636/487*(t^30)^10, -1049532/487*(t^30)-1017324/487*(t^30)^2-1049532/487*(t^30)^3-1049532/487*(t^30)^4-1049532/487*(t^30)^5-1017324/487*(t^30)^6-1017324/487*(t^30)^7-1017324/487*(t^30)^8-1049532/487*(t^30)^9-1017324/487*(t^30)^10, 379500/487*(t^30)+838200/487*(t^30)^2+379500/487*(t^30)^3+379500/487*(t^30)^4+379500/487*(t^30)^5+838200/487*(t^30)^6+838200/487*(t^30)^7+838200/487*(t^30)^8+379500/487*(t^30)^9+838200/487*(t^30)^10, 1980*(t^30)+264*(t^30)^2+1980*(t^30)^3+1980*(t^30)^4+1980*(t^30)^5+264*(t^30)^6+264*(t^30)^7+264*(t^30)^8+1980*(t^30)^9+264*(t^30)^10, -498960/487*(t^30)-1602348/487*(t^30)^2-498960/487*(t^30)^3-498960/487*(t^30)^4-498960/487*(t^30)^5-1602348/487*(t^30)^6-1602348/487*(t^30)^7-1602348/487*(t^30)^8-498960/487*(t^30)^9-1602348/487*(t^30)^10 },
	{ 0, 0, 0, 0, 0, 0, 1, 6266/30825*(t^30)-1694/10275*(t^30)^2+6266/30825*(t^30)^3+6266/30825*(t^30)^4+6266/30825*(t^30)^5-1694/10275*(t^30)^6-1694/10275*(t^30)^7-1694/10275*(t^30)^8+6266/30825*(t^30)^9-1694/10275*(t^30)^10, -1196/2055*(t^30)+59/685*(t^30)^2-1196/2055*(t^30)^3-1196/2055*(t^30)^4-1196/2055*(t^30)^5+59/685*(t^30)^6+59/685*(t^30)^7+59/685*(t^30)^8-1196/2055*(t^30)^9+59/685*(t^30)^10, 9761/10275*(t^30)+1676/3425*(t^30)^2+9761/10275*(t^30)^3+9761/10275*(t^30)^4+9761/10275*(t^30)^5+1676/3425*(t^30)^6+1676/3425*(t^30)^7+1676/3425*(t^30)^8+9761/10275*(t^30)^9+1676/3425*(t^30)^10, -13597496/10275*(t^30)-11456236/3425*(t^30)^2-13597496/10275*(t^30)^3-13597496/10275*(t^30)^4-13597496/10275*(t^30)^5-11456236/3425*(t^30)^6-11456236/3425*(t^30)^7-11456236/3425*(t^30)^8-13597496/10275*(t^30)^9-11456236/3425*(t^30)^10, -76388708/10275*(t^30)-15991228/3425*(t^30)^2-76388708/10275*(t^30)^3-76388708/10275*(t^30)^4-76388708/10275*(t^30)^5-15991228/3425*(t^30)^6-15991228/3425*(t^30)^7-15991228/3425*(t^30)^8-76388708/10275*(t^30)^9-15991228/3425*(t^30)^10, 49544396/10275*(t^30)+30262936/3425*(t^30)^2+49544396/10275*(t^30)^3+49544396/10275*(t^30)^4+49544396/10275*(t^30)^5+30262936/3425*(t^30)^6+30262936/3425*(t^30)^7+30262936/3425*(t^30)^8+49544396/10275*(t^30)^9+30262936/3425*(t^30)^10, -12570932/3425*(t^30)+1775664/3425*(t^30)^2-12570932/3425*(t^30)^3-12570932/3425*(t^30)^4-12570932/3425*(t^30)^5+1775664/3425*(t^30)^6+1775664/3425*(t^30)^7+1775664/3425*(t^30)^8-12570932/3425*(t^30)^9+1775664/3425*(t^30)^10, 26817736/3425*(t^30)+26651328/3425*(t^30)^2+26817736/3425*(t^30)^3+26817736/3425*(t^30)^4+26817736/3425*(t^30)^5+26651328/3425*(t^30)^6+26651328/3425*(t^30)^7+26651328/3425*(t^30)^8+26817736/3425*(t^30)^9+26651328/3425*(t^30)^10, -12174404/10275*(t^30)-3332164/3425*(t^30)^2-12174404/10275*(t^30)^3-12174404/10275*(t^30)^4-12174404/10275*(t^30)^5-3332164/3425*(t^30)^6-3332164/3425*(t^30)^7-3332164/3425*(t^30)^8-12174404/10275*(t^30)^9-3332164/3425*(t^30)^10, 40686272/10275*(t^30)+9276652/3425*(t^30)^2+40686272/10275*(t^30)^3+40686272/10275*(t^30)^4+40686272/10275*(t^30)^5+9276652/3425*(t^30)^6+9276652/3425*(t^30)^7+9276652/3425*(t^30)^8+40686272/10275*(t^30)^9+9276652/3425*(t^30)^10, -10319276/2055*(t^30)-4014736/685*(t^30)^2-10319276/2055*(t^30)^3-10319276/2055*(t^30)^4-10319276/2055*(t^30)^5-4014736/685*(t^30)^6-4014736/685*(t^30)^7-4014736/685*(t^30)^8-10319276/2055*(t^30)^9-4014736/685*(t^30)^10, 20636/75*(t^30)+70576/25*(t^30)^2+20636/75*(t^30)^3+20636/75*(t^30)^4+20636/75*(t^30)^5+70576/25*(t^30)^6+70576/25*(t^30)^7+70576/25*(t^30)^8+20636/75*(t^30)^9+70576/25*(t^30)^10, 1692064/685*(t^30)+3206412/685*(t^30)^2+1692064/685*(t^30)^3+1692064/685*(t^30)^4+1692064/685*(t^30)^5+3206412/685*(t^30)^6+3206412/685*(t^30)^7+3206412/685*(t^30)^8+1692064/685*(t^30)^9+3206412/685*(t^30)^10 },
	{ 0, 0, 0, 0, 0, 0, 0, 1, 22514/29503*(t^30)+57019/88509*(t^30)^2+22514/29503*(t^30)^3+22514/29503*(t^30)^4+22514/29503*(t^30)^5+57019/88509*(t^30)^6+57019/88509*(t^30)^7+57019/88509*(t^30)^8+22514/29503*(t^30)^9+57019/88509*(t^30)^10, -14407/29503*(t^30)-44165/88509*(t^30)^2-14407/29503*(t^30)^3-14407/29503*(t^30)^4-14407/29503*(t^30)^5-44165/88509*(t^30)^6-44165/88509*(t^30)^7-44165/88509*(t^30)^8-14407/29503*(t^30)^9-44165/88509*(t^30)^10, -95744484/29503*(t^30)-112364252/29503*(t^30)^2-95744484/29503*(t^30)^3-95744484/29503*(t^30)^4-95744484/29503*(t^30)^5-112364252/29503*(t^30)^6-112364252/29503*(t^30)^7-112364252/29503*(t^30)^8-95744484/29503*(t^30)^9-112364252/29503*(t^30)^10, -27345252/29503*(t^30)+156414764/29503*(t^30)^2-27345252/29503*(t^30)^3-27345252/29503*(t^30)^4-27345252/29503*(t^30)^5+156414764/29503*(t^30)^6+156414764/29503*(t^30)^7+156414764/29503*(t^30)^8-27345252/29503*(t^30)^9+156414764/29503*(t^30)^10, 359526684/29503*(t^30)+235864552/29503*(t^30)^2+359526684/29503*(t^30)^3+359526684/29503*(t^30)^4+359526684/29503*(t^30)^5+235864552/29503*(t^30)^6+235864552/29503*(t^30)^7+235864552/29503*(t^30)^8+359526684/29503*(t^30)^9+235864552/29503*(t^30)^10, 161819328/29503*(t^30)+255151292/29503*(t^30)^2+161819328/29503*(t^30)^3+161819328/29503*(t^30)^4+161819328/29503*(t^30)^5+255151292/29503*(t^30)^6+255151292/29503*(t^30)^7+255151292/29503*(t^30)^8+161819328/29503*(t^30)^9+255151292/29503*(t^30)^10, 81180792/29503*(t^30)-75729984/29503*(t^30)^2+81180792/29503*(t^30)^3+81180792/29503*(t^30)^4+81180792/29503*(t^30)^5-75729984/29503*(t^30)^6-75729984/29503*(t^30)^7-75729984/29503*(t^30)^8+81180792/29503*(t^30)^9-75729984/29503*(t^30)^10, 46108656/29503*(t^30)+84279316/29503*(t^30)^2+46108656/29503*(t^30)^3+46108656/29503*(t^30)^4+46108656/29503*(t^30)^5+84279316/29503*(t^30)^6+84279316/29503*(t^30)^7+84279316/29503*(t^30)^8+46108656/29503*(t^30)^9+84279316/29503*(t^30)^10, 54929424/29503*(t^30)+12229096/29503*(t^30)^2+54929424/29503*(t^30)^3+54929424/29503*(t^30)^4+54929424/29503*(t^30)^5+12229096/29503*(t^30)^6+12229096/29503*(t^30)^7+12229096/29503*(t^30)^8+54929424/29503*(t^30)^9+12229096/29503*(t^30)^10, -121492404/29503*(t^30)-75314668/29503*(t^30)^2-121492404/29503*(t^30)^3-121492404/29503*(t^30)^4-121492404/29503*(t^30)^5-75314668/29503*(t^30)^6-75314668/29503*(t^30)^7-75314668/29503*(t^30)^8-121492404/29503*(t^30)^9-75314668/29503*(t^30)^10, 127779168/29503*(t^30)+156179364/29503*(t^30)^2+127779168/29503*(t^30)^3+127779168/29503*(t^30)^4+127779168/29503*(t^30)^5+156179364/29503*(t^30)^6+156179364/29503*(t^30)^7+156179364/29503*(t^30)^8+127779168/29503*(t^30)^9+156179364/29503*(t^30)^10, 167279244/29503*(t^30)+175443268/29503*(t^30)^2+167279244/29503*(t^30)^3+167279244/29503*(t^30)^4+167279244/29503*(t^30)^5+175443268/29503*(t^30)^6+175443268/29503*(t^30)^7+175443268/29503*(t^30)^8+167279244/29503*(t^30)^9+175443268/29503*(t^30)^10 },
	{ 0, 0, 0, 0, 0, 0, 0, 0, 1, 801/1153*(t^30)+35/1153*(t^30)^2+801/1153*(t^30)^3+801/1153*(t^30)^4+801/1153*(t^30)^5+35/1153*(t^30)^6+35/1153*(t^30)^7+35/1153*(t^30)^8+801/1153*(t^30)^9+35/1153*(t^30)^10, -5790444/1153*(t^30)-1479324/1153*(t^30)^2-5790444/1153*(t^30)^3-5790444/1153*(t^30)^4-5790444/1153*(t^30)^5-1479324/1153*(t^30)^6-1479324/1153*(t^30)^7-1479324/1153*(t^30)^8-5790444/1153*(t^30)^9-1479324/1153*(t^30)^10, 16286820/1153*(t^30)+10685532/1153*(t^30)^2+16286820/1153*(t^30)^3+16286820/1153*(t^30)^4+16286820/1153*(t^30)^5+10685532/1153*(t^30)^6+10685532/1153*(t^30)^7+10685532/1153*(t^30)^8+16286820/1153*(t^30)^9+10685532/1153*(t^30)^10, -2502588/1153*(t^30)-8694840/1153*(t^30)^2-2502588/1153*(t^30)^3-2502588/1153*(t^30)^4-2502588/1153*(t^30)^5-8694840/1153*(t^30)^6-8694840/1153*(t^30)^7-8694840/1153*(t^30)^8-2502588/1153*(t^30)^9-8694840/1153*(t^30)^10, 5638248/1153*(t^30)-2173380/1153*(t^30)^2+5638248/1153*(t^30)^3+5638248/1153*(t^30)^4+5638248/1153*(t^30)^5-2173380/1153*(t^30)^6-2173380/1153*(t^30)^7-2173380/1153*(t^30)^8+5638248/1153*(t^30)^9-2173380/1153*(t^30)^10, -7075464/1153*(t^30)-8195616/1153*(t^30)^2-7075464/1153*(t^30)^3-7075464/1153*(t^30)^4-7075464/1153*(t^30)^5-8195616/1153*(t^30)^6-8195616/1153*(t^30)^7-8195616/1153*(t^30)^8-7075464/1153*(t^30)^9-8195616/1153*(t^30)^10, -2355540/1153*(t^30)-2684748/1153*(t^30)^2-2355540/1153*(t^30)^3-2355540/1153*(t^30)^4-2355540/1153*(t^30)^5-2684748/1153*(t^30)^6-2684748/1153*(t^30)^7-2684748/1153*(t^30)^8-2355540/1153*(t^30)^9-2684748/1153*(t^30)^10, -9432852/1153*(t^30)-12129744/1153*(t^30)^2-9432852/1153*(t^30)^3-9432852/1153*(t^30)^4-9432852/1153*(t^30)^5-12129744/1153*(t^30)^6-12129744/1153*(t^30)^7-12129744/1153*(t^30)^8-9432852/1153*(t^30)^9-12129744/1153*(t^30)^10, -1082664/1153*(t^30)+7496940/1153*(t^30)^2-1082664/1153*(t^30)^3-1082664/1153*(t^30)^4-1082664/1153*(t^30)^5+7496940/1153*(t^30)^6+7496940/1153*(t^30)^7+7496940/1153*(t^30)^8-1082664/1153*(t^30)^9+7496940/1153*(t^30)^10, 3280860/1153*(t^30)-6107508/1153*(t^30)^2+3280860/1153*(t^30)^3+3280860/1153*(t^30)^4+3280860/1153*(t^30)^5-6107508/1153*(t^30)^6-6107508/1153*(t^30)^7-6107508/1153*(t^30)^8+3280860/1153*(t^30)^9-6107508/1153*(t^30)^10, -6082692/1153*(t^30)-12250128/1153*(t^30)^2-6082692/1153*(t^30)^3-6082692/1153*(t^30)^4-6082692/1153*(t^30)^5-12250128/1153*(t^30)^6-12250128/1153*(t^30)^7-12250128/1153*(t^30)^8-6082692/1153*(t^30)^9-12250128/1153*(t^30)^10 },
	{ 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2112*(t^30)+3432*(t^30)^2+2112*(t^30)^3+2112*(t^30)^4+2112*(t^30)^5+3432*(t^30)^6+3432*(t^30)^7+3432*(t^30)^8+2112*(t^30)^9+3432*(t^30)^10, 924*(t^30)-1452*(t^30)^2+924*(t^30)^3+924*(t^30)^4+924*(t^30)^5-1452*(t^30)^6-1452*(t^30)^7-1452*(t^30)^8+924*(t^30)^9-1452*(t^30)^10, -4092*(t^30)-3696*(t^30)^2-4092*(t^30)^3-4092*(t^30)^4-4092*(t^30)^5-3696*(t^30)^6-3696*(t^30)^7-3696*(t^30)^8-4092*(t^30)^9-3696*(t^30)^10, -2112*(t^30)-3432*(t^30)^2-2112*(t^30)^3-2112*(t^30)^4-2112*(t^30)^5-3432*(t^30)^6-3432*(t^30)^7-3432*(t^30)^8-2112*(t^30)^9-3432*(t^30)^10, -1980*(t^30)-264*(t^30)^2-1980*(t^30)^3-1980*(t^30)^4-1980*(t^30)^5-264*(t^30)^6-264*(t^30)^7-264*(t^30)^8-1980*(t^30)^9-264*(t^30)^10, -1056*(t^30)-1716*(t^30)^2-1056*(t^30)^3-1056*(t^30)^4-1056*(t^30)^5-1716*(t^30)^6-1716*(t^30)^7-1716*(t^30)^8-1056*(t^30)^9-1716*(t^30)^10, -3960*(t^30)-528*(t^30)^2-3960*(t^30)^3-3960*(t^30)^4-3960*(t^30)^5-528*(t^30)^6-528*(t^30)^7-528*(t^30)^8-3960*(t^30)^9-528*(t^30)^10, 8184*(t^30)+7392*(t^30)^2+8184*(t^30)^3+8184*(t^30)^4+8184*(t^30)^5+7392*(t^30)^6+7392*(t^30)^7+7392*(t^30)^8+8184*(t^30)^9+7392*(t^30)^10, -4092*(t^30)-3696*(t^30)^2-4092*(t^30)^3-4092*(t^30)^4-4092*(t^30)^5-3696*(t^30)^6-3696*(t^30)^7-3696*(t^30)^8-4092*(t^30)^9-3696*(t^30)^10, -3036*(t^30)-1980*(t^30)^2-3036*(t^30)^3-3036*(t^30)^4-3036*(t^30)^5-1980*(t^30)^6-1980*(t^30)^7-1980*(t^30)^8-3036*(t^30)^9-1980*(t^30)^10 } 
};


 
    
------------------------------------------------------------------




Mat1 = symmetricMatrix(Basis1);

M=matrix{
	{ 0, 0,0,0,0,0,0,w,-v,u},
	{0,0,0,0,0,-w,v,0,0,-z},
	{ 0,0,0,0,w,0,-u,0,z,0},
	{0,0,0,0,-v,u,0,-z,0,0},
	{ 0,0,0,0,0,0,0,0,0,y},
	{ 0,0,0,0,0,0,0,0,-y,0},
	{ 0,0,0,0,0,0,0,y,0,0},
	{ 0,0,0,0,0,0,0,0,0,0},
	{ 0,0,0,0,0,0,0,0,0,0},
	{ 0,0,0,0,0,0,0,0,0,0}
};


MM = M + transpose ( M );
Lambda1 = Mat1-MM;
	
	
--MatA is the symmetric matrix associated to the basis of the lagrangian A
d1 = det(Lambda1); --polynomial of degree 6, the equation for the EPW
I1 = ideal d1;
I1h = homogenize(I1,x) --ideal of EPW sextic Y
degree(I1) --returns 6
s1 = ideal singularLocus I1; --singular locus of the EPW over the finite field
dim(s1) --returns 3, so the projective dim is 2
degree(s1) --returns 40
S1h = ideal singularLocus I1h




vari = vector {x, y, z, u, v, w};
--order 2 guy
g1 = matrix { 
	{ 1, 0, 0, 0, 0, 0 },
	{ 0, 0, 1, 0, 0, 0 },
	{ 0, 1, 0, 0, 0, 0 },
	{ 0, 0, 0, 0, 0, 1 },
	{ 0, 1, -1, (t^30)+(t^30)^3+(t^30)^4+(t^30)^5+(t^30)^9, 1, -(t^30)-(t^30)^3-(t^30)^4-(t^30)^5-(t^30)^9 },
	{ 0, 0, 0, 1, 0, 0 }
};
--order 3 guy
g2 = matrix { 
	{ 1, 0, 0, 0, 0, 0 },
	{ 0, 0, 0, 0, 1, 0 },
	{ 0, 0, 0, 1, 0, 0 },
	{ 0, 0, -1, -1, 0, 0 },
	{ 0, -(t^30)^2-(t^30)^6-(t^30)^7-(t^30)^8-(t^30)^10, 0, 0, -1, -(t^30)-2*(t^30)^2-(t^30)^3-(t^30)^4-(t^30)^5-2*(t^30)^6-2*(t^30)^7-2*(t^30)^8-(t^30)^9-2*(t^30)^10 },
	{ 0, 1, 0, 0, -1, 1 } 
};
--orthogonal complements of the fixed spaces in P^5 from the table, will be used to get equations
orthcomps = { { { } }, { { { 0, -1, 1, 0, 1, 0 }, { 0, (t^30)+(t^30)^3+(t^30)^4+(t^30)^5+(t^30)^9, -(t^30)-(t^30)^3-(t^30)^4-(t^30)^5-(t^30)^9, -1, 0, 1 } }, { { 1, 0, 0, 0, 0, 0 }, { 0, 1, 1, 0, 0, 0 }, { 0, 0, 0, 0, 1, 0 }, { 0, 0, 0, 1, 0, 1 } } }, { { { 0, (t^30)+(t^30)^3+(t^30)^4+(t^30)^5+(t^30)^9, 1, 0, 0, 0 }, { 0, -(t^30)-2*(t^30)^2-(t^30)^3-(t^30)^4-(t^30)^5-2*(t^30)^6-2*(t^30)^7-2*(t^30)^8-(t^30)^9-2*(t^30)^10, 0, 1, 0, 0 }, { 0, (t^30)^2+(t^30)^6+(t^30)^7+(t^30)^8+(t^30)^10, 0, 0, 1, 0 }, { 0, 2*(t^30)+(t^30)^2+2*(t^30)^3+2*(t^30)^4+2*(t^30)^5+(t^30)^6+(t^30)^7+(t^30)^8+2*(t^30)^9+(t^30)^10, 0, 0, 0, 1 } }, { { 1, 0, 0, 0, 0, 0 }, { 0, -2/5*(t^10)-1/2*(t^10)^2-2/5*(t^10)^4-1/2*(t^10)^5-3/10*(t^10)^7-1/2*(t^10)^8-3/10*(t^10)^10-3/10*(t^10)^13-1/2*(t^10)^14-2/5*(t^10)^16-1/2*(t^10)^17-3/10*(t^10)^19-1/2*(t^10)^20-1/2*(t^10)^23-2/5*(t^10)^25-1/2*(t^10)^26-3/10*(t^10)^28-1/2*(t^10)^29-2/5*(t^10)^31-1/2*(t^10)^32, -1/2*(t^10)-1/10*(t^10)^2-1/2*(t^10)^4-4/5*(t^10)^5-1/10*(t^10)^8-4/5*(t^10)^14-1/2*(t^10)^16-1/10*(t^10)^17-4/5*(t^10)^20-4/5*(t^10)^23-1/2*(t^10)^25-4/5*(t^10)^26-1/10*(t^10)^29-1/2*(t^10)^31-1/10*(t^10)^32, 1, 0, 0 }, { 0, (t^10)+1/2*(t^10)^2+(t^10)^4+1/2*(t^10)^5+1/2*(t^10)^7+1/2*(t^10)^8+1/2*(t^10)^10+1/2*(t^10)^13+1/2*(t^10)^14+(t^10)^16+1/2*(t^10)^17+1/2*(t^10)^19+1/2*(t^10)^20+1/2*(t^10)^23+(t^10)^25+1/2*(t^10)^26+1/2*(t^10)^28+1/2*(t^10)^29+(t^10)^31+1/2*(t^10)^32, 1/2*(t^10)+1/2*(t^10)^2+1/2*(t^10)^4+(t^10)^5+1/2*(t^10)^8+(t^10)^14+1/2*(t^10)^16+1/2*(t^10)^17+(t^10)^20+(t^10)^23+1/2*(t^10)^25+(t^10)^26+1/2*(t^10)^29+1/2*(t^10)^31+1/2*(t^10)^32, 0, 1, 0 }, { 0, -9/10*(t^10)-3/10*(t^10)^2-9/10*(t^10)^4-2/5*(t^10)^5-4/5*(t^10)^7-3/10*(t^10)^8-4/5*(t^10)^10-4/5*(t^10)^13-2/5*(t^10)^14-9/10*(t^10)^16-3/10*(t^10)^17-4/5*(t^10)^19-2/5*(t^10)^20-2/5*(t^10)^23-9/10*(t^10)^25-2/5*(t^10)^26-4/5*(t^10)^28-3/10*(t^10)^29-9/10*(t^10)^31-3/10*(t^10)^32, -7/10*(t^10)-(t^10)^2-7/10*(t^10)^4-1/2*(t^10)^5-9/10*(t^10)^7-(t^10)^8-9/10*(t^10)^10-9/10*(t^10)^13-1/2*(t^10)^14-7/10*(t^10)^16-(t^10)^17-9/10*(t^10)^19-1/2*(t^10)^20-1/2*(t^10)^23-7/10*(t^10)^25-1/2*(t^10)^26-9/10*(t^10)^28-(t^10)^29-7/10*(t^10)^31-(t^10)^32, 0, 0, 1 } }, { { 1, 0, 0, 0, 0, 0 }, { 0, -1/2*(t^10)-3/10*(t^10)^2-1/2*(t^10)^4-2/5*(t^10)^5-1/2*(t^10)^7-3/10*(t^10)^8-1/2*(t^10)^10-1/2*(t^10)^13-2/5*(t^10)^14-1/2*(t^10)^16-3/10*(t^10)^17-1/2*(t^10)^19-2/5*(t^10)^20-2/5*(t^10)^23-1/2*(t^10)^25-2/5*(t^10)^26-1/2*(t^10)^28-3/10*(t^10)^29-1/2*(t^10)^31-3/10*(t^10)^32, -4/5*(t^10)-4/5*(t^10)^4-1/2*(t^10)^5-1/10*(t^10)^7-1/10*(t^10)^10-1/10*(t^10)^13-1/2*(t^10)^14-4/5*(t^10)^16-1/10*(t^10)^19-1/2*(t^10)^20-1/2*(t^10)^23-4/5*(t^10)^25-1/2*(t^10)^26-1/10*(t^10)^28-4/5*(t^10)^31, 1, 0, 0 }, { 0, 1/2*(t^10)+1/2*(t^10)^2+1/2*(t^10)^4+(t^10)^5+1/2*(t^10)^7+1/2*(t^10)^8+1/2*(t^10)^10+1/2*(t^10)^13+(t^10)^14+1/2*(t^10)^16+1/2*(t^10)^17+1/2*(t^10)^19+(t^10)^20+(t^10)^23+1/2*(t^10)^25+(t^10)^26+1/2*(t^10)^28+1/2*(t^10)^29+1/2*(t^10)^31+1/2*(t^10)^32, (t^10)+(t^10)^4+1/2*(t^10)^5+1/2*(t^10)^7+1/2*(t^10)^10+1/2*(t^10)^13+1/2*(t^10)^14+(t^10)^16+1/2*(t^10)^19+1/2*(t^10)^20+1/2*(t^10)^23+(t^10)^25+1/2*(t^10)^26+1/2*(t^10)^28+(t^10)^31, 0, 1, 0 }, { 0, -2/5*(t^10)-4/5*(t^10)^2-2/5*(t^10)^4-9/10*(t^10)^5-3/10*(t^10)^7-4/5*(t^10)^8-3/10*(t^10)^10-3/10*(t^10)^13-9/10*(t^10)^14-2/5*(t^10)^16-4/5*(t^10)^17-3/10*(t^10)^19-9/10*(t^10)^20-9/10*(t^10)^23-2/5*(t^10)^25-9/10*(t^10)^26-3/10*(t^10)^28-4/5*(t^10)^29-2/5*(t^10)^31-4/5*(t^10)^32, -1/2*(t^10)-9/10*(t^10)^2-1/2*(t^10)^4-7/10*(t^10)^5-(t^10)^7-9/10*(t^10)^8-(t^10)^10-(t^10)^13-7/10*(t^10)^14-1/2*(t^10)^16-9/10*(t^10)^17-(t^10)^19-7/10*(t^10)^20-7/10*(t^10)^23-1/2*(t^10)^25-7/10*(t^10)^26-(t^10)^28-9/10*(t^10)^29-1/2*(t^10)^31-9/10*(t^10)^32, 0, 0, 1 } } }, { { { 0, 1/3*(t^30)^2+1/3*(t^30)^6+1/3*(t^30)^7+1/3*(t^30)^8+1/3*(t^30)^10, (t^30)+1/3*(t^30)^2+(t^30)^3+(t^30)^4+(t^30)^5+1/3*(t^30)^6+1/3*(t^30)^7+1/3*(t^30)^8+(t^30)^9+1/3*(t^30)^10, 1, 0, 0 }, { 0, -1, 1, 0, 1, 0 }, { 0, (t^30)+1/3*(t^30)^2+(t^30)^3+(t^30)^4+(t^30)^5+1/3*(t^30)^6+1/3*(t^30)^7+1/3*(t^30)^8+(t^30)^9+1/3*(t^30)^10, 1/3*(t^30)^2+1/3*(t^30)^6+1/3*(t^30)^7+1/3*(t^30)^8+1/3*(t^30)^10, 0, 0, 1 } }, { { 1, 0, 0, 0, 0, 0 }, { 0, 1, 1, 0, 0, 0 }, { 0, -1/3*(t^30)-1/3*(t^30)^3-1/3*(t^30)^4-1/3*(t^30)^5-1/3*(t^30)^9, 0, 1, 0, 0 }, { 0, 0, 0, 0, 1, 0 }, { 0, 1/3*(t^30)+1/3*(t^30)^3+1/3*(t^30)^4+1/3*(t^30)^5+1/3*(t^30)^9, 0, 0, 0, 1 } }, { { 1, 0, 0, 0, 0, 0 }, { 0, 1, 1, 0, 0, 0 }, { 0, -(t^30)-(t^30)^3-(t^30)^4-(t^30)^5-(t^30)^9, 0, 1, 0, 0 }, { 0, 0, 0, 0, 1, 0 }, { 0, (t^30)+(t^30)^3+(t^30)^4+(t^30)^5+(t^30)^9, 0, 0, 0, 1 } }, { { 1, 0, 0, 0, 0, 0 }, { 0, (t^30)-1/3*(t^30)^2+(t^30)^3+(t^30)^4+(t^30)^5-1/3*(t^30)^6-1/3*(t^30)^7-1/3*(t^30)^8+(t^30)^9-1/3*(t^30)^10, 1, 0, 0, 0 }, { 0, -(t^30)-2*(t^30)^2-(t^30)^3-(t^30)^4-(t^30)^5-2*(t^30)^6-2*(t^30)^7-2*(t^30)^8-(t^30)^9-2*(t^30)^10, 0, 1, 0, 0 }, { 0, 4/3*(t^30)^2+4/3*(t^30)^6+4/3*(t^30)^7+4/3*(t^30)^8+4/3*(t^30)^10, 0, 0, 1, 0 }, { 0, 3*(t^30)+2*(t^30)^2+3*(t^30)^3+3*(t^30)^4+3*(t^30)^5+2*(t^30)^6+2*(t^30)^7+2*(t^30)^8+3*(t^30)^9+2*(t^30)^10, 0, 0, 0, 1 } } }, { { { 0, 3/2*(t^30)+1/2*(t^30)^2+3/2*(t^30)^3+3/2*(t^30)^4+3/2*(t^30)^5+1/2*(t^30)^6+1/2*(t^30)^7+1/2*(t^30)^8+3/2*(t^30)^9+1/2*(t^30)^10, 1, 0, 0, 0 }, { 0, -(t^30)^2-(t^30)^6-(t^30)^7-(t^30)^8-(t^30)^10, 0, 1, 0, 0 }, { 0, -1/2*(t^30)+1/2*(t^30)^2-1/2*(t^30)^3-1/2*(t^30)^4-1/2*(t^30)^5+1/2*(t^30)^6+1/2*(t^30)^7+1/2*(t^30)^8-1/2*(t^30)^9+1/2*(t^30)^10, 0, 0, 1, 0 }, { 0, 5/2*(t^30)+2*(t^30)^2+5/2*(t^30)^3+5/2*(t^30)^4+5/2*(t^30)^5+2*(t^30)^6+2*(t^30)^7+2*(t^30)^8+5/2*(t^30)^9+2*(t^30)^10, 0, 0, 0, 1 } }, { { 1, 0, 0, 0, 0, 0 }, { 0, -(t^6)+(t^6)^2-3*(t^6)^3-2*(t^6)^4+(t^6)^7-(t^6)^8-2*(t^6)^9-(t^6)^13-2*(t^6)^14-(t^6)^16+(t^6)^17-(t^6)^18-2*(t^6)^19-3*(t^6)^23-2*(t^6)^24-(t^6)^26-(t^6)^28-2*(t^6)^29-(t^6)^31+(t^6)^32-2*(t^6)^34-(t^6)^36-3*(t^6)^38-2*(t^6)^39-(t^6)^43-3*(t^6)^48-2*(t^6)^49+(t^6)^52-3*(t^6)^53-2*(t^6)^54, 1, 0, 0, 0 }, { 0, (t^6)^2+(t^6)^3-2*(t^6)^4+(t^6)^6+(t^6)^7+3*(t^6)^8-2*(t^6)^9+(t^6)^12+3*(t^6)^13-2*(t^6)^14+(t^6)^17+3*(t^6)^18-(t^6)^19+(t^6)^21+(t^6)^23-(t^6)^24+(t^6)^27+3*(t^6)^28-(t^6)^29+(t^6)^32-2*(t^6)^34+(t^6)^37+(t^6)^38-(t^6)^39+(t^6)^41+(t^6)^42+3*(t^6)^43+(t^6)^46+(t^6)^47+(t^6)^48-2*(t^6)^49+(t^6)^51+(t^6)^52+(t^6)^53-(t^6)^54, 0, 1, 0, 0 }, { 0, (t^6)-(t^6)^2+2*(t^6)^4-(t^6)^7-2*(t^6)^8+2*(t^6)^9-(t^6)^12-2*(t^6)^13+2*(t^6)^14+(t^6)^16-(t^6)^17-2*(t^6)^18+(t^6)^19+(t^6)^24+(t^6)^26-(t^6)^27-2*(t^6)^28+(t^6)^29+(t^6)^31-(t^6)^32+2*(t^6)^34+(t^6)^36-(t^6)^37+(t^6)^39-(t^6)^42-2*(t^6)^43-(t^6)^47+2*(t^6)^49-(t^6)^52+(t^6)^54, 0, 0, 1, 0 }, { 0, -(t^6)+(t^6)^2-3*(t^6)^3-(t^6)^4-(t^6)^6+(t^6)^7-2*(t^6)^8-(t^6)^9-2*(t^6)^13-(t^6)^14-(t^6)^16+(t^6)^17-2*(t^6)^18-(t^6)^19-(t^6)^21-3*(t^6)^23-(t^6)^24-(t^6)^26-2*(t^6)^28-(t^6)^29-(t^6)^31+(t^6)^32-(t^6)^34-(t^6)^36-3*(t^6)^38-(t^6)^39-(t^6)^41-2*(t^6)^43-(t^6)^46-3*(t^6)^48-(t^6)^49-(t^6)^51+(t^6)^52-3*(t^6)^53-(t^6)^54, 0, 0, 0, 1 } }, { { 1, 0, 0, 0, 0, 0 }, { 0, -3*(t^6)-2*(t^6)^3-(t^6)^6-2*(t^6)^8-(t^6)^12-2*(t^6)^13-3*(t^6)^16-2*(t^6)^18+(t^6)^19-(t^6)^21-2*(t^6)^23+(t^6)^24-3*(t^6)^26-(t^6)^27-2*(t^6)^28+(t^6)^29-3*(t^6)^31-3*(t^6)^36-(t^6)^37-2*(t^6)^38+(t^6)^39-(t^6)^41-(t^6)^42-2*(t^6)^43-(t^6)^46-(t^6)^47-2*(t^6)^48-(t^6)^51-2*(t^6)^53+(t^6)^54, 1, 0, 0, 0 }, { 0, (t^6)+(t^6)^2-2*(t^6)^3+(t^6)^4+3*(t^6)^6+(t^6)^7-(t^6)^8+(t^6)^9-(t^6)^13+(t^6)^14+(t^6)^16+(t^6)^17-(t^6)^18+(t^6)^19+3*(t^6)^21-2*(t^6)^23+(t^6)^24+(t^6)^26-(t^6)^28+(t^6)^29+(t^6)^31+(t^6)^32+(t^6)^34+(t^6)^36-2*(t^6)^38+(t^6)^39+3*(t^6)^41-(t^6)^43+3*(t^6)^46-2*(t^6)^48+(t^6)^49+3*(t^6)^51+(t^6)^52-2*(t^6)^53+(t^6)^54, 0, 1, 0, 0 }, { 0, 2*(t^6)^3-(t^6)^4-2*(t^6)^6+(t^6)^8-(t^6)^9+(t^6)^12+(t^6)^13-(t^6)^14+(t^6)^18-(t^6)^19-2*(t^6)^21+2*(t^6)^23-(t^6)^24+(t^6)^27+(t^6)^28-(t^6)^29-(t^6)^34+(t^6)^37+2*(t^6)^38-(t^6)^39-2*(t^6)^41+(t^6)^42+(t^6)^43-2*(t^6)^46+(t^6)^47+2*(t^6)^48-(t^6)^49-2*(t^6)^51+2*(t^6)^53-(t^6)^54, 0, 0, 1, 0 }, { 0, -3*(t^6)-(t^6)^2-(t^6)^3-2*(t^6)^6-(t^6)^7-(t^6)^8-(t^6)^12-(t^6)^13-3*(t^6)^16-(t^6)^17-(t^6)^18+(t^6)^19-2*(t^6)^21-(t^6)^23+(t^6)^24-3*(t^6)^26-(t^6)^27-(t^6)^28+(t^6)^29-3*(t^6)^31-(t^6)^32-3*(t^6)^36-(t^6)^37-(t^6)^38+(t^6)^39-2*(t^6)^41-(t^6)^42-(t^6)^43-2*(t^6)^46-(t^6)^47-(t^6)^48-2*(t^6)^51-(t^6)^52-(t^6)^53+(t^6)^54, 0, 0, 0, 1 } }, { { 1, 0, 0, 0, 0, 0 }, { 0, -2*(t^6)^2-(t^6)^3-3*(t^6)^4+(t^6)^6-2*(t^6)^7-3*(t^6)^9-2*(t^6)^12-3*(t^6)^14-2*(t^6)^17-(t^6)^19+(t^6)^21-(t^6)^23-(t^6)^24-2*(t^6)^27-(t^6)^29-2*(t^6)^32-3*(t^6)^34-2*(t^6)^37-(t^6)^38-(t^6)^39+(t^6)^41-2*(t^6)^42+(t^6)^46-2*(t^6)^47-(t^6)^48-3*(t^6)^49+(t^6)^51-2*(t^6)^52-(t^6)^53-(t^6)^54, 1, 0, 0, 0 }, { 0, (t^6)-(t^6)^2+(t^6)^4+(t^6)^6-(t^6)^7+(t^6)^8+(t^6)^9-2*(t^6)^12+(t^6)^13+(t^6)^14+(t^6)^16-(t^6)^17+(t^6)^18+3*(t^6)^19+(t^6)^21+3*(t^6)^24+(t^6)^26-2*(t^6)^27+(t^6)^28+3*(t^6)^29+(t^6)^31-(t^6)^32+(t^6)^34+(t^6)^36-2*(t^6)^37+3*(t^6)^39+(t^6)^41-2*(t^6)^42+(t^6)^43+(t^6)^46-2*(t^6)^47+(t^6)^49+(t^6)^51-(t^6)^52+3*(t^6)^54, 0, 1, 0, 0 }, { 0, -(t^6)+(t^6)^2+(t^6)^3-(t^6)^6+(t^6)^7+2*(t^6)^12-(t^6)^16+(t^6)^17-2*(t^6)^19-(t^6)^21+(t^6)^23-2*(t^6)^24-(t^6)^26+2*(t^6)^27-2*(t^6)^29-(t^6)^31+(t^6)^32-(t^6)^36+2*(t^6)^37+(t^6)^38-2*(t^6)^39-(t^6)^41+2*(t^6)^42-(t^6)^46+2*(t^6)^47+(t^6)^48-(t^6)^51+(t^6)^52+(t^6)^53-2*(t^6)^54, 0, 0, 1, 0 }, { 0, -(t^6)^2-(t^6)^3-3*(t^6)^4+(t^6)^6-(t^6)^7-(t^6)^8-3*(t^6)^9-(t^6)^12-(t^6)^13-3*(t^6)^14-(t^6)^17-(t^6)^18-2*(t^6)^19+(t^6)^21-(t^6)^23-2*(t^6)^24-(t^6)^27-(t^6)^28-2*(t^6)^29-(t^6)^32-3*(t^6)^34-(t^6)^37-(t^6)^38-2*(t^6)^39+(t^6)^41-(t^6)^42-(t^6)^43+(t^6)^46-(t^6)^47-(t^6)^48-3*(t^6)^49+(t^6)^51-(t^6)^52-(t^6)^53-2*(t^6)^54, 0, 0, 0, 1 } }, { { 1, 0, 0, 0, 0, 0 }, { 0, -2*(t^6)-(t^6)^2-(t^6)^4-2*(t^6)^6-(t^6)^7+(t^6)^8-(t^6)^9-3*(t^6)^12+(t^6)^13-(t^6)^14-2*(t^6)^16-(t^6)^17+(t^6)^18-2*(t^6)^21-2*(t^6)^26-3*(t^6)^27+(t^6)^28-2*(t^6)^31-(t^6)^32-(t^6)^34-2*(t^6)^36-3*(t^6)^37-2*(t^6)^41-3*(t^6)^42+(t^6)^43-2*(t^6)^46-3*(t^6)^47-(t^6)^49-2*(t^6)^51-(t^6)^52, 1, 0, 0, 0 }, { 0, -2*(t^6)+3*(t^6)^2+(t^6)^3-(t^6)^6+3*(t^6)^7+(t^6)^8+(t^6)^12+(t^6)^13-2*(t^6)^16+3*(t^6)^17+(t^6)^18+(t^6)^19-(t^6)^21+(t^6)^23+(t^6)^24-2*(t^6)^26+(t^6)^27+(t^6)^28+(t^6)^29-2*(t^6)^31+3*(t^6)^32-2*(t^6)^36+(t^6)^37+(t^6)^38+(t^6)^39-(t^6)^41+(t^6)^42+(t^6)^43-(t^6)^46+(t^6)^47+(t^6)^48-(t^6)^51+3*(t^6)^52+(t^6)^53+(t^6)^54, 0, 1, 0, 0 }, { 0, 2*(t^6)-2*(t^6)^2-(t^6)^3+(t^6)^4+(t^6)^6-2*(t^6)^7-(t^6)^8+(t^6)^9-(t^6)^13+(t^6)^14+2*(t^6)^16-2*(t^6)^17-(t^6)^18+(t^6)^21-(t^6)^23+2*(t^6)^26-(t^6)^28+2*(t^6)^31-2*(t^6)^32+(t^6)^34+2*(t^6)^36-(t^6)^38+(t^6)^41-(t^6)^43+(t^6)^46-(t^6)^48+(t^6)^49+(t^6)^51-2*(t^6)^52-(t^6)^53, 0, 0, 1, 0 }, { 0, -(t^6)-2*(t^6)^2-(t^6)^4-(t^6)^6-2*(t^6)^7+(t^6)^8-(t^6)^9-3*(t^6)^12+(t^6)^13-(t^6)^14-(t^6)^16-2*(t^6)^17+(t^6)^18-(t^6)^19-(t^6)^21-(t^6)^24-(t^6)^26-3*(t^6)^27+(t^6)^28-(t^6)^29-(t^6)^31-2*(t^6)^32-(t^6)^34-(t^6)^36-3*(t^6)^37-(t^6)^39-(t^6)^41-3*(t^6)^42+(t^6)^43-(t^6)^46-3*(t^6)^47-(t^6)^49-(t^6)^51-2*(t^6)^52-(t^6)^54, 0, 0, 0, 1 } } }, { { { 0, 2*(t^30)+(t^30)^2+2*(t^30)^3+2*(t^30)^4+2*(t^30)^5+(t^30)^6+(t^30)^7+(t^30)^8+2*(t^30)^9+(t^30)^10, 1, 0, 0, 0 }, { 0, -(t^30)^2-(t^30)^6-(t^30)^7-(t^30)^8-(t^30)^10, 0, 1, 0, 0 }, { 0, -(t^30)-(t^30)^3-(t^30)^4-(t^30)^5-(t^30)^9, 0, 0, 1, 0 }, { 0, -2, 0, 0, 0, 1 } } }, { { { 0, (t^30)+(t^30)^3+(t^30)^4+(t^30)^5+(t^30)^9, 1, 0, 0, 0 }, { 0, -(t^30)-2*(t^30)^2-(t^30)^3-(t^30)^4-(t^30)^5-2*(t^30)^6-2*(t^30)^7-2*(t^30)^8-(t^30)^9-2*(t^30)^10, 0, 1, 0, 0 }, { 0, (t^30)^2+(t^30)^6+(t^30)^7+(t^30)^8+(t^30)^10, 0, 0, 1, 0 }, { 0, 2*(t^30)+(t^30)^2+2*(t^30)^3+2*(t^30)^4+2*(t^30)^5+(t^30)^6+(t^30)^7+(t^30)^8+2*(t^30)^9+(t^30)^10, 0, 0, 0, 1 } } }, { { { 0, (t^30)+(t^30)^3+(t^30)^4+(t^30)^5+(t^30)^9, 1, 0, 0, 0 }, { 0, -(t^30)-5/3*(t^30)^2-(t^30)^3-(t^30)^4-(t^30)^5-5/3*(t^30)^6-5/3*(t^30)^7-5/3*(t^30)^8-(t^30)^9-5/3*(t^30)^10, 0, 1, 0, 0 }, { 0, (t^30)^2+(t^30)^6+(t^30)^7+(t^30)^8+(t^30)^10, 0, 0, 1, 0 }, { 0, 2*(t^30)+4/3*(t^30)^2+2*(t^30)^3+2*(t^30)^4+2*(t^30)^5+4/3*(t^30)^6+4/3*(t^30)^7+4/3*(t^30)^8+2*(t^30)^9+4/3*(t^30)^10, 0, 0, 0, 1 } }, { { 1, 0, 0, 0, 0, 0 }, { 0, -(t^10)-1/3*(t^10)^2-(t^10)^4-(t^10)^5+1/3*(t^10)^7-1/3*(t^10)^8+1/3*(t^10)^10+1/3*(t^10)^13-(t^10)^14-(t^10)^16-1/3*(t^10)^17+1/3*(t^10)^19-(t^10)^20-(t^10)^23-(t^10)^25-(t^10)^26+1/3*(t^10)^28-1/3*(t^10)^29-(t^10)^31-1/3*(t^10)^32, 1, 0, 0, 0 }, { 0, (t^10)+2/3*(t^10)^2+(t^10)^4+2*(t^10)^7+2/3*(t^10)^8+2*(t^10)^10+2*(t^10)^13+(t^10)^16+2/3*(t^10)^17+2*(t^10)^19+(t^10)^25+2*(t^10)^28+2/3*(t^10)^29+(t^10)^31+2/3*(t^10)^32, 0, 1, 0, 0 }, { 0, -2/3*(t^10)^2-4/3*(t^10)^7-2/3*(t^10)^8-4/3*(t^10)^10-4/3*(t^10)^13-2/3*(t^10)^17-4/3*(t^10)^19-4/3*(t^10)^28-2/3*(t^10)^29-2/3*(t^10)^32, 0, 0, 1, 0 }, { 0, -3*(t^10)-4/3*(t^10)^2-3*(t^10)^4-2*(t^10)^5-2*(t^10)^7-4/3*(t^10)^8-2*(t^10)^10-2*(t^10)^13-2*(t^10)^14-3*(t^10)^16-4/3*(t^10)^17-2*(t^10)^19-2*(t^10)^20-2*(t^10)^23-3*(t^10)^25-2*(t^10)^26-2*(t^10)^28-4/3*(t^10)^29-3*(t^10)^31-4/3*(t^10)^32, 0, 0, 0, 1 } }, { { 1, 0, 0, 0, 0, 0 }, { 0, -(t^10)+1/3*(t^10)^2-(t^10)^4-(t^10)^5-1/3*(t^10)^7+1/3*(t^10)^8-1/3*(t^10)^10-1/3*(t^10)^13-(t^10)^14-(t^10)^16+1/3*(t^10)^17-1/3*(t^10)^19-(t^10)^20-(t^10)^23-(t^10)^25-(t^10)^26-1/3*(t^10)^28+1/3*(t^10)^29-(t^10)^31+1/3*(t^10)^32, 1, 0, 0, 0 }, { 0, 2*(t^10)^2+(t^10)^5+2/3*(t^10)^7+2*(t^10)^8+2/3*(t^10)^10+2/3*(t^10)^13+(t^10)^14+2*(t^10)^17+2/3*(t^10)^19+(t^10)^20+(t^10)^23+(t^10)^26+2/3*(t^10)^28+2*(t^10)^29+2*(t^10)^32, 0, 1, 0, 0 }, { 0, -4/3*(t^10)^2-2/3*(t^10)^7-4/3*(t^10)^8-2/3*(t^10)^10-2/3*(t^10)^13-4/3*(t^10)^17-2/3*(t^10)^19-2/3*(t^10)^28-4/3*(t^10)^29-4/3*(t^10)^32, 0, 0, 1, 0 }, { 0, -2*(t^10)-2*(t^10)^2-2*(t^10)^4-3*(t^10)^5-4/3*(t^10)^7-2*(t^10)^8-4/3*(t^10)^10-4/3*(t^10)^13-3*(t^10)^14-2*(t^10)^16-2*(t^10)^17-4/3*(t^10)^19-3*(t^10)^20-3*(t^10)^23-2*(t^10)^25-3*(t^10)^26-4/3*(t^10)^28-2*(t^10)^29-2*(t^10)^31-2*(t^10)^32, 0, 0, 0, 1 } }, { { 1, 0, 0, 0, 0, 0 }, { 0, 1, 1, 0, 0, 0 }, { 0, 2/3*(t^10)+2/3*(t^10)^4+1/3*(t^10)^5+1/3*(t^10)^14+2/3*(t^10)^16+1/3*(t^10)^20+1/3*(t^10)^23+2/3*(t^10)^25+1/3*(t^10)^26+2/3*(t^10)^31, 0, 1, 0, 0 }, { 0, 0, 0, 0, 1, 0 }, { 0, -2/3*(t^10)-2/3*(t^10)^4-1/3*(t^10)^5-1/3*(t^10)^14-2/3*(t^10)^16-1/3*(t^10)^20-1/3*(t^10)^23-2/3*(t^10)^25-1/3*(t^10)^26-2/3*(t^10)^31, 0, 0, 0, 1 } }, { { 1, 0, 0, 0, 0, 0 }, { 0, 1, 1, 0, 0, 0 }, { 0, 1/3*(t^10)+1/3*(t^10)^4+2/3*(t^10)^5+2/3*(t^10)^14+1/3*(t^10)^16+2/3*(t^10)^20+2/3*(t^10)^23+1/3*(t^10)^25+2/3*(t^10)^26+1/3*(t^10)^31, 0, 1, 0, 0 }, { 0, 0, 0, 0, 1, 0 }, { 0, -1/3*(t^10)-1/3*(t^10)^4-2/3*(t^10)^5-2/3*(t^10)^14-1/3*(t^10)^16-2/3*(t^10)^20-2/3*(t^10)^23-1/3*(t^10)^25-2/3*(t^10)^26-1/3*(t^10)^31, 0, 0, 0, 1 } } }, { { { 0, 3/2*(t^30)+1/2*(t^30)^2+3/2*(t^30)^3+3/2*(t^30)^4+3/2*(t^30)^5+1/2*(t^30)^6+1/2*(t^30)^7+1/2*(t^30)^8+3/2*(t^30)^9+1/2*(t^30)^10, 1, 0, 0, 0 }, { 0, -(t^30)^2-(t^30)^6-(t^30)^7-(t^30)^8-(t^30)^10, 0, 1, 0, 0 }, { 0, -1/2*(t^30)+1/2*(t^30)^2-1/2*(t^30)^3-1/2*(t^30)^4-1/2*(t^30)^5+1/2*(t^30)^6+1/2*(t^30)^7+1/2*(t^30)^8-1/2*(t^30)^9+1/2*(t^30)^10, 0, 0, 1, 0 }, { 0, 5/2*(t^30)+2*(t^30)^2+5/2*(t^30)^3+5/2*(t^30)^4+5/2*(t^30)^5+2*(t^30)^6+2*(t^30)^7+2*(t^30)^8+5/2*(t^30)^9+2*(t^30)^10, 0, 0, 0, 1 } } }, { { { 0, 1, 0, 0, 0, 0 }, { 0, 0, 1, 0, 0, 0 }, { 0, 0, 0, 1, 0, 0 }, { 0, 0, 0, 0, 1, 0 }, { 0, 0, 0, 0, 0, 1 } }, { { 1, 0, 0, 0, 0, 0 }, { 0, -(t^30)^2-(t^30)^4-(t^30)^5-2*(t^30)^6-(t^30)^7-(t^30)^8-(t^30)^10, 1, 0, 0, 0 }, { 0, -2*(t^30)-2*(t^30)^2-2*(t^30)^3-2*(t^30)^4-2*(t^30)^5-2*(t^30)^6-(t^30)^7-(t^30)^8-(t^30)^10, 0, 1, 0, 0 }, { 0, (t^30)+(t^30)^2+(t^30)^3+(t^30)^4+(t^30)^5+2*(t^30)^6+(t^30)^7+(t^30)^8+(t^30)^10, 0, 0, 1, 0 }, { 0, 2*(t^30)+(t^30)^2+2*(t^30)^3+(t^30)^4+(t^30)^5+(t^30)^9, 0, 0, 0, 1 } }, { { 1, 0, 0, 0, 0, 0 }, { 0, -(t^30)-(t^30)^2-(t^30)^4-(t^30)^6-2*(t^30)^7-(t^30)^8-(t^30)^10, 1, 0, 0, 0 }, { 0, -2*(t^30)-(t^30)^2-2*(t^30)^3-2*(t^30)^4-2*(t^30)^6-2*(t^30)^7-(t^30)^8-2*(t^30)^9-(t^30)^10, 0, 1, 0, 0 }, { 0, (t^30)+(t^30)^2+(t^30)^3+(t^30)^4+(t^30)^6+2*(t^30)^7+(t^30)^8+(t^30)^9+(t^30)^10, 0, 0, 1, 0 }, { 0, (t^30)+2*(t^30)^3+(t^30)^4+(t^30)^5+(t^30)^6+2*(t^30)^9, 0, 0, 0, 1 } }, { { 1, 0, 0, 0, 0, 0 }, { 0, -2*(t^30)^2-(t^30)^5-(t^30)^6-(t^30)^7-(t^30)^8-(t^30)^9-(t^30)^10, 1, 0, 0, 0 }, { 0, -2*(t^30)-2*(t^30)^2-2*(t^30)^4-2*(t^30)^5-(t^30)^6-(t^30)^7-2*(t^30)^8-2*(t^30)^9-(t^30)^10, 0, 1, 0, 0 }, { 0, (t^30)+2*(t^30)^2+(t^30)^4+(t^30)^5+(t^30)^6+(t^30)^7+(t^30)^8+(t^30)^9+(t^30)^10, 0, 0, 1, 0 }, { 0, 2*(t^30)+(t^30)^3+2*(t^30)^4+(t^30)^5+(t^30)^8+(t^30)^9, 0, 0, 0, 1 } }, { { 1, 0, 0, 0, 0, 0 }, { 0, -(t^30)^2-(t^30)^3-(t^30)^6-(t^30)^7-2*(t^30)^8-(t^30)^9-(t^30)^10, 1, 0, 0, 0 }, { 0, -(t^30)^2-2*(t^30)^3-2*(t^30)^4-2*(t^30)^5-(t^30)^6-(t^30)^7-2*(t^30)^8-2*(t^30)^9-2*(t^30)^10, 0, 1, 0, 0 }, { 0, (t^30)^2+(t^30)^3+(t^30)^4+(t^30)^5+(t^30)^6+(t^30)^7+2*(t^30)^8+(t^30)^9+(t^30)^10, 0, 0, 1, 0 }, { 0, (t^30)+(t^30)^3+2*(t^30)^4+2*(t^30)^5+(t^30)^9+(t^30)^10, 0, 0, 0, 1 } }, { { 1, 0, 0, 0, 0, 0 }, { 0, -(t^30)-(t^30)^2-(t^30)^3-(t^30)^6-(t^30)^7-(t^30)^8-2*(t^30)^10, 1, 0, 0, 0 }, { 0, -2*(t^30)-(t^30)^2-2*(t^30)^3-2*(t^30)^5-(t^30)^6-2*(t^30)^7-(t^30)^8-2*(t^30)^9-2*(t^30)^10, 0, 1, 0, 0 }, { 0, (t^30)+(t^30)^2+(t^30)^3+(t^30)^5+(t^30)^6+(t^30)^7+(t^30)^8+(t^30)^9+2*(t^30)^10, 0, 0, 1, 0 }, { 0, (t^30)+(t^30)^3+(t^30)^4+2*(t^30)^5+(t^30)^7+2*(t^30)^9, 0, 0, 0, 1 } } }, { { { 0, 1, 0, 0, 0, 0 }, { 0, 0, 1, 0, 0, 0 }, { 0, 0, 0, 1, 0, 0 }, { 0, 0, 0, 0, 1, 0 }, { 0, 0, 0, 0, 0, 1 } }, { { 1, 0, 0, 0, 0, 0 }, { 0, -(t^10)-1/2*(t^10)^2-(t^10)^4-3/2*(t^10)^5-1/2*(t^10)^7-1/2*(t^10)^8-1/2*(t^10)^10-1/2*(t^10)^13-3/2*(t^10)^14-(t^10)^16-1/2*(t^10)^17-1/2*(t^10)^19-3/2*(t^10)^20-3/2*(t^10)^23-(t^10)^25-3/2*(t^10)^26-1/2*(t^10)^28-1/2*(t^10)^29-(t^10)^31-1/2*(t^10)^32, 1, 0, 0, 0 }, { 0, 3/2*(t^10)^2+1/2*(t^10)^5+1/2*(t^10)^7+3/2*(t^10)^8+1/2*(t^10)^10+1/2*(t^10)^13+1/2*(t^10)^14+3/2*(t^10)^17+1/2*(t^10)^19+1/2*(t^10)^20+1/2*(t^10)^23+1/2*(t^10)^26+1/2*(t^10)^28+3/2*(t^10)^29+3/2*(t^10)^32, 0, 1, 0, 0 }, { 0, -1/2*(t^10)^2+1/2*(t^10)^5-1/2*(t^10)^7-1/2*(t^10)^8-1/2*(t^10)^10-1/2*(t^10)^13+1/2*(t^10)^14-1/2*(t^10)^17-1/2*(t^10)^19+1/2*(t^10)^20+1/2*(t^10)^23+1/2*(t^10)^26-1/2*(t^10)^28-1/2*(t^10)^29-1/2*(t^10)^32, 0, 0, 1, 0 }, { 0, -3/2*(t^10)-3/2*(t^10)^2-3/2*(t^10)^4-2*(t^10)^5-(t^10)^7-3/2*(t^10)^8-(t^10)^10-(t^10)^13-2*(t^10)^14-3/2*(t^10)^16-3/2*(t^10)^17-(t^10)^19-2*(t^10)^20-2*(t^10)^23-3/2*(t^10)^25-2*(t^10)^26-(t^10)^28-3/2*(t^10)^29-3/2*(t^10)^31-3/2*(t^10)^32, 0, 0, 0, 1 } }, { { 1, 0, 0, 0, 0, 0 }, { 0, -3/2*(t^10)-1/2*(t^10)^2-3/2*(t^10)^4-(t^10)^5-1/2*(t^10)^7-1/2*(t^10)^8-1/2*(t^10)^10-1/2*(t^10)^13-(t^10)^14-3/2*(t^10)^16-1/2*(t^10)^17-1/2*(t^10)^19-(t^10)^20-(t^10)^23-3/2*(t^10)^25-(t^10)^26-1/2*(t^10)^28-1/2*(t^10)^29-3/2*(t^10)^31-1/2*(t^10)^32, 1, 0, 0, 0 }, { 0, 1/2*(t^10)+1/2*(t^10)^2+1/2*(t^10)^4+3/2*(t^10)^7+1/2*(t^10)^8+3/2*(t^10)^10+3/2*(t^10)^13+1/2*(t^10)^16+1/2*(t^10)^17+3/2*(t^10)^19+1/2*(t^10)^25+3/2*(t^10)^28+1/2*(t^10)^29+1/2*(t^10)^31+1/2*(t^10)^32, 0, 1, 0, 0 }, { 0, 1/2*(t^10)-1/2*(t^10)^2+1/2*(t^10)^4-1/2*(t^10)^7-1/2*(t^10)^8-1/2*(t^10)^10-1/2*(t^10)^13+1/2*(t^10)^16-1/2*(t^10)^17-1/2*(t^10)^19+1/2*(t^10)^25-1/2*(t^10)^28-1/2*(t^10)^29+1/2*(t^10)^31-1/2*(t^10)^32, 0, 0, 1, 0 }, { 0, -2*(t^10)-(t^10)^2-2*(t^10)^4-3/2*(t^10)^5-3/2*(t^10)^7-(t^10)^8-3/2*(t^10)^10-3/2*(t^10)^13-3/2*(t^10)^14-2*(t^10)^16-(t^10)^17-3/2*(t^10)^19-3/2*(t^10)^20-3/2*(t^10)^23-2*(t^10)^25-3/2*(t^10)^26-3/2*(t^10)^28-(t^10)^29-2*(t^10)^31-(t^10)^32, 0, 0, 0, 1 } } }, { { { 0, (t^30)+(t^30)^3+(t^30)^4+(t^30)^5+(t^30)^9, 1, 0, 0, 0 }, { 0, -(t^30)-2*(t^30)^2-(t^30)^3-(t^30)^4-(t^30)^5-2*(t^30)^6-2*(t^30)^7-2*(t^30)^8-(t^30)^9-2*(t^30)^10, 0, 1, 0, 0 }, { 0, (t^30)^2+(t^30)^6+(t^30)^7+(t^30)^8+(t^30)^10, 0, 0, 1, 0 }, { 0, 2*(t^30)+(t^30)^2+2*(t^30)^3+2*(t^30)^4+2*(t^30)^5+(t^30)^6+(t^30)^7+(t^30)^8+2*(t^30)^9+(t^30)^10, 0, 0, 0, 1 } } }, { { { 0, 1, 0, 0, 0, 0 }, { 0, 0, 1, 0, 0, 0 }, { 0, 0, 0, 1, 0, 0 }, { 0, 0, 0, 0, 1, 0 }, { 0, 0, 0, 0, 0, 1 } } }, { { { 0, 1, 0, 0, 0, 0 }, { 0, 0, 1, 0, 0, 0 }, { 0, 0, 0, 1, 0, 0 }, { 0, 0, 0, 0, 1, 0 }, { 0, 0, 0, 0, 0, 1 } } }, { { { 0, 1, 0, 0, 0, 0 }, { 0, 0, 1, 0, 0, 0 }, { 0, 0, 0, 1, 0, 0 }, { 0, 0, 0, 0, 1, 0 }, { 0, 0, 0, 0, 0, 1 } } }, { { { 0, 1, 0, 0, 0, 0 }, { 0, 0, 1, 0, 0, 0 }, { 0, 0, 0, 1, 0, 0 }, { 0, 0, 0, 0, 1, 0 }, { 0, 0, 0, 0, 0, 1 } } } }
--fixed spaces in Y follow, for the conjugacy class of the group and every subspace from the table you get the dimension and degree of irreducible components on Y
for i in 0..(length(orthcomps)-1) do (
	for j in 0..(length(orthcomps_i)-1) do (
		print(i+1,j+1);
		if (length orthcomps_i_j) > 0 then (
			fix := (ideal entries ((matrix orthcomps_i_j)*vari))+I1h;
			d := (dim fix) - 1;
			if d >= 0 then (
				dec := decompose fix;
				for com in dec do print("Component", (dim com) - 1, degree com, "Sing:", (dim (com + S1h)) - 1, degree (com + S1h));
			);
		);
	);
);
mapg1 = map(P, P, g1);
mapg2 = map(P, P, g2);
g1 = transpose g1;
g2 = transpose g2;
P3g1 = ideal entries ((g1 - id_(F^6)) * vari)

Sg1 = P3g1 + I1h
decompose Sg1 --a quartic and a quadric

i = g2*g1*g2^(-1)
P3i = ideal entries ((i + id_(F^6)) * vari)
Si = P3i + I1h
decompose Si --irreducible

==> anc/L3_4.g <==
LoadPackage("orb");
InducedMapOnWedge := function(Mat) #computes the matrix of the linear map induced by the matrix Mat on the third Exterior Power of the underlying space in the basis of lexographically ordered simple vectors obtainted through multiplication of the canonical basis
	local n, #n - dimension of the underlying space
		N, #N - dimenstion of the exterior power of the space 
		ResultMat, #ResultMat will be the returned matrix
		i, j, k, #three indices for rows of three vectores
		ind_i, ind_j, ind_k, #three indices for respective columns of those vectors
		indices, sign, #indices will be a list of ind_i, ind_j, ind_k; sign will be the sign of the permutation sorting them so ind_i < ind_j < ind_k
		coef, #coef will copmute which position wedge of i-th, j-th, and k-th element of the basis of the n-dimensional space takes in the lexographic ordered basis of its exterior power
		coef1, coef2; #they will store the cooirdinates obtained from the above function
	n := Size(Mat);
	N := Binomial(n, 3);
	ResultMat := 0*IdentityMat(N);
	
	coef := function(dim, list)
		local coefficient, index;
		coefficient := 1;
		for index in [1..list[1]-1] do
			coefficient := coefficient + Binomial(dim - index, 2);
		od;
		for index in [list[1]+1..list[2]-1] do
			coefficient := coefficient + dim - index;
		od;
		for index in [list[2]+1..list[3]-1] do
			coefficient := coefficient + 1;
		od;
		return coefficient;
	end;
	
	for i in [1..n-2] do
		for ind_i in [1..n] do
			if Mat[i][ind_i] <> 0 then
				for j in [i+1..n-1] do
					for ind_j in [1..n] do
						if Mat[j][ind_j] <> 0 then 
							for k in [j+1..n] do
								for ind_k in [1..n] do
									indices := [ind_i, ind_j, ind_k];
									sign := SignPerm(Sortex(indices));
									coef1 := coef(n, [i, j, k]);
									coef2 := coef(n, indices);
									if IsSet(indices) then
										ResultMat[coef1][coef2] :=  ResultMat[coef1][coef2] + sign * Mat[i][ind_i] * Mat[j][ind_j] * Mat[k][ind_k];
									fi;
								od;
							od;
						fi;
					od;
				od;
			fi;
		od;
	od;
	return ResultMat;
end;;

CheckLagrangianWedge3_6 := function(L) #checks if a subspace of Wedge^3V_6 is a Lagrangian space
	local 
		B, #basis of the space L
		i, #index
		v, w, #vectors
		wedge; # value of the wedge of two vectors
	B := Basis(L);
	for v in B do
		for w in B do
			wedge := 0;
			for i in [1..20] do
				if i in [8..13] then
					wedge := wedge + (-1)^((i mod 2)) * v[i] * w[20 - i + 1];

				else
					wedge := wedge + (-1)^((i mod 2) + 1) * v[i] * w[20 - i + 1];
				fi;
			od;
			if not (wedge = 0) then
				return false;
			fi;
		od;
	od;
	return true;
end;;

OrbitSpace := function(vec, Gr, F) #returns the space spanned by the orbit of the vector vec by group Gr over the field F
	local l, g;
	l := []; 
	for g in Gr do 
		Add(l, vec*g);
	od; 
	return VectorSpace(F, l); 
end;;

OrbitSpaceRandom := function(vec, gens, field, howmany) 
	local l, g, pr, counter;
	l := [];
	pr := ProductReplacer(gens);
	for counter in [1..howmany] do 
		g := Next(pr);
		Add(l, vec*g); 
	od;
	return VectorSpace(field, l); 
end;;

w3 := E(3); W3 := E(3)^2;
b7 := E(7)+E(7)^2+E(7)^4; B7 := -1-b;  # b7, b7**
i4 := E(4);
sqrt6 := ((E(6) + E(3))*(E(8)+E(8)^3));
Fie := CF(420);
#L_3(4)
g1 := [
[-1,0,0,0,0,0],
[0,0,1,0,0,0],
[0,1,0,0,0,0],
[0,0,0,0,1,0],
[0,0,0,1,0,0],
[0,0,0,0,0,-1]];
g2 := [
[0,1,0,0,0,0],
[0,-1,0,0,1,E(3)+1],
[0,0,-1,0,0,0],
[0,0,-E(3)-1,0,0,1],
[-1,-1,0,E(3)+1,0,0],
[0,0,0,-1,0,0]];

6L3_4 := Group([g1, g2]);;
N := Group(-E(3)*IdentityMat(6));;
h := NaturalHomomorphismByNormalSubgroup(6L3_4, N);;
L3_4 := Image(h);;
AS := AllSubgroups(L3_4);;
ConjS := [];; 
UnConj := [];;
for i in [1..Size(AS)] do 
	newclass := true;
	for j in UnConj do 
		if IsConjugate(L3_4, AS[i], AS[j]) then 
			Add(ConjS, j); 
			newclass := false;
			break; 
		fi; 
	od; 
	if newclass then 
		Add(ConjS, i); 
		Add(UnConj, i); 
	fi; 
od;
ClassList := [];;
for i in UnConj do
	Add(ClassList, ConjugateSubgroups(L3_4, AS[i]));
od;


		
ESps := [];;
for i in UnConj do
	Print(i, "\n");
	sG := AS[i];
	Sps := [];
	for g in GeneratorsOfGroup(sG) do
		rr := PreImage(h, [g]);
		r := rr[1];
		Add(Sps, Eigenspaces(CF(Lcm(3, Order(g))), r));
	od;
	Add(ESps, Sps);
od;


GAPtoM2 := function(L)
	local newL;
	newL := L;
	newL := ReplacedString(newL, "[", "{");
	newL := ReplacedString(newL, "]", "}");
	newL := ReplacedString(newL, "E(3)", "(t^140)");
	newL := ReplacedString(newL, "E(7)", "(t^60)");
	newL := ReplacedString(newL, "E(21)", "(t^20)");
	newL := ReplacedString(newL, "E(4)", "(t^105)");
	newL := ReplacedString(newL, "E(12)", "(t^35)");
	newL := ReplacedString(newL, "E(5)", "(t^84)");
	newL := ReplacedString(newL, "E(15)", "(t^28)");
	return newL;
end;;
global_intersection := function (spaces_per_gen)
	local inters, interstemp, inter, inter1, space;
	inters := [CF(420)^6];
	interstemp := [];
	for spaces_of_gen in spaces_per_gen do
		interstemp := [];
		for inter in inters do
			inter0 := VectorSpace(CF(420), Basis(inter));
			for space in spaces_of_gen do 
				sp := VectorSpace(CF(420), Basis(space));
				inter1 := Intersection(sp, inter);
				if Dimension(inter1) > 0 then
					Add(interstemp, inter1);
				fi;
			od;
		od;
		inters := interstemp;
	od;
	return inters;
end;;
fixed := [];;
count := 1;;
for esp in ESps do
	Print(count, "\n");
	count := count + 1;
	Add(fixed, global_intersection(esp));
od;
nonemptyfixind := [];;
trimfixed := [];;
for i in [1..Size(fixed)] do
	if Size(fixed[i]) > 0 then
		Add(nonemptyfixind, UnConj[i]);
		Add(trimfixed, fixed[i]);
	fi;
od;
OrthComps := [];;
for fix in trimfixed do
	orthcomps := [];
	for sp in fix do
		Add(orthcomps, NullspaceMat(TransposedMat(List(Basis(sp)))));
	od;
	Add(OrthComps, orthcomps);
od;

GAPtoM2(String(OrthComps));
OverGroups := [];
for i in [1..Size(trimfixed)] do
	og := [];
	Print(i, " : ");
	for j in [(i+1)..Size(trimfixed)] do
		for g in ClassList[j] do
			if IsSubgroup(g, AS[UnConj[i]]) then
				Add(og, j);
				break;
			fi;
		od;
	od;
	Print("\n");
	Add(OverGroups, og);
od;
fCatch := function(f, x)
	local result;
    BreakOnError := false;
    result := CALL_WITH_CATCH(f, [ x ]);;
    BreakOnError := true;
    return result;
end;

for i in [1..Size(nonemptyfixind)] do 
	Print(i, " ", StructureDescription(AS[nonemptyfixind[i]]), "/");
	idg := fCatch(IdGroup, AS[nonemptyfixind[i]]);;
	if idg[1] then
		Print(IdGroup(AS[nonemptyfixind[i]]), " : ");
	else
		Print("[ ", Order(AS[nonemptyfixind[i]]), ", - ]", " : ");
	fi;
	for s in trimfixed[i] do 
		Print(Dimension(s) - 1, " "); 
	od; 
	Print("\n"); 
od;



#######LAGRANGIAN SPACES#######		
L3_4_20 := Group([InducedMapOnWedge(g1), InducedMapOnWedge(g2)]);
CC := ConjugacyClasses(L3_4_20);
ImportantCC := [];
for C in CC do
	if Trace(Representative(C)) > 0 then
		Add(ImportantCC, C);
	fi;
od;
flag := true;
for ind in [1..Length(ImportantCC)] do
	if Trace(Representative(ImportantCC[ind])) = 1 then
		if flag then
			ind1 := ind;
			flag := false;
		else
			ind2 := ind;
		fi;
	fi;
od;

e1 := CanonicalBasis(Rationals^20)[1];
P1 := 0 * IdentityMat(20); #projector onto subspace invariant under the a subreprepresentation
for ind in [1..Length(ImportantCC)] do
	Paux := 0 * IdentityMat(20);
	for g in ImportantCC[ind] do
		Paux := Paux + g;
	od;
	if ind = ind1 then
		P1 := P1 - b * Paux;
	elif ind = ind2 then
		P1 := P1 - B * Paux;
	else 
		P1 := P1 + Trace(Representative(ImportantCC[ind]))/2 * Paux;
	fi;
od;
v1 := e1 * P1;;
V1 := OrbitSpaceRandom(v1, L3_4_20, Fie, 50);;
CheckLagrangianWedge3_6(V1);
Basis1 := Basis(V1);;

P2 := 0 * IdentityMat(20); #projector onto subspace invariant under the a subreprepresentation
for ind in [1..Length(ImportantCC)] do
	Paux := 0 * IdentityMat(20);
	for g in ImportantCC[ind] do
		Paux := Paux + g;
	od;
	if ind = ind1 then
		P2 := P2 - B * Paux;
	elif ind = ind2 then
		P2 := P2 - b * Paux;
	else 
		P2 := P2 + Trace(Representative(ImportantCC[ind]))/2 * Paux;
	fi;
od;
v2 := e1 * P2;;
V2 := OrbitSpaceRandom(v2, L3_4_20, Fie, 50);;
CheckLagrangianWedge3_6(V2);
Basis2 := Basis(V2);;




==> anc/L3_4_EPW.m2 <==
--computes the symmetrix matrix for the Lagrangian
symmetricMatrix = BasisOfLagrangian -> ( 
		--BasisOfLagrangian given as a list of lists
		BasisOfDomain = {};
		BasisOfCodomain = {};
		for v in BasisOfLagrangian do (
			
			--the first 10 coordinates
			v1 = take (v, {0,9});
			
			--the last 10 coordinates
			v2t = take (v, {10,19});
			
			--reordering the last 10 coordinates to get it in the basis dual to the one in which v1 is written 
			mult = {1,-1,1,-1,1,-1,1,1,-1,1};
			v2 = {};
			for i from 0 to 9 do (
				v2 = append(v2, mult_i * v2t_(9-i));
			);
			
			--resulting halves of vectors added to the bases of the domain/codomain space
			BasisOfDomain = append(BasisOfDomain, v1);
			BasisOfCodomain = append(BasisOfCodomain, v2);
			
		);
		
		--change of bases to the canonical ones
		M1 = inverse transpose matrix BasisOfDomain;
		M2 = transpose matrix BasisOfCodomain;
		M2 * M1
);

--check if vectors given in canonical coordinates of Wedge^3V_6 generate a Lagrangian space
isLagrangian = Bas -> (
	ret = true;
	for v in Bas do (
		for w in Bas do (
			wedge = 0;
			expons = {1,-1,1,-1,1,-1,1,1,-1,1,-1,1,-1,-1,1,-1,1,-1,1,-1};
			for i from 0 to 19 do (
				wedge = wedge + expons_i * v_i * w_(19-i);
			);
			if wedge != 0 then ret = false;
		);
	);
	ret
);


p = 421;
F = ZZ/p;
R = F[t];
P = F[x,y,z,u,v,w];
t = 2_F; --root of unity of order 420
ww = t^20;
------------BASES--------------------------------------------------------------------------
    Basis1 = { { 1, -1/2*ww-1/2*ww^4-ww^5-3/2*ww^10-3/2*ww^13-1/2*ww^16-ww^17-3/2*ww^19-ww^20, -3/2*(ww^7), 1/2*ww^2+3/2*ww^5+1/2*ww^8+ww^10+1/2*ww^11+ww^13+3/2*ww^17+ww^19+3/2*ww^20, -1/2*(ww^7), -3/2*(ww^7)-(ww^7)^2, (ww^7)+1/2*(ww^7)^2, -ww-ww^4-2*ww^10-2*ww^13-ww^16-2*ww^19, 1/2*ww+1/2*ww^4-ww^5+1/2*ww^10+1/2*ww^13+1/2*ww^16-ww^17+1/2*ww^19-ww^20, 1/2*ww+1/2*ww^4-1/2*ww^10-1/2*ww^13+1/2*ww^16-1/2*ww^19, -1/2*ww^2-3/2*ww^5-1/2*ww^8-ww^10-1/2*ww^11-ww^13-3/2*ww^17-ww^19-3/2*ww^20, -(ww^7)-3/2*(ww^7)^2, -5/2*ww-1/2*ww^2-5/2*ww^4+1/2*ww^5-1/2*ww^8-3/2*ww^10-1/2*ww^11-3/2*ww^13-5/2*ww^16+1/2*ww^17-3/2*ww^19+1/2*ww^20, 1/2*(ww^7)+(ww^7)^2, ww-1/2*ww^2+ww^4-1/2*ww^5-1/2*ww^8-1/2*ww^11+ww^16-1/2*ww^17-1/2*ww^20, -2*(ww^7)-(ww^7)^2, 1/2*ww+1/2*ww^4+3/2*ww^10+3/2*ww^13+1/2*ww^16+3/2*ww^19, -ww^2-ww^8-ww^11, 3/2*ww^2+3/2*ww^5+3/2*ww^8+ww^10+3/2*ww^11+ww^13+3/2*ww^17+ww^19+3/2*ww^20, -3/2*ww-2*ww^2-3/2*ww^4-ww^5-2*ww^8-3/2*ww^10-2*ww^11-3/2*ww^13-3/2*ww^16-ww^17-3/2*ww^19-ww^20 }, { 0, 1, -2/3*ww-1/3*ww^2-2/3*ww^4-1/3*ww^8-1/3*ww^11-2/3*ww^16, -ww-ww^2-ww^4-1/3*ww^5-ww^8-2/3*ww^10-ww^11-2/3*ww^13-ww^16-1/3*ww^17-2/3*ww^19-1/3*ww^20, 1/3*ww+2/3*ww^2+1/3*ww^4+1/3*ww^5+2/3*ww^8+2/3*ww^10+2/3*ww^11+2/3*ww^13+1/3*ww^16+1/3*ww^17+2/3*ww^19+1/3*ww^20, -1/3*ww+1/3*ww^2-1/3*ww^4+2/3*ww^5+1/3*ww^8+1/3*ww^10+1/3*ww^11+1/3*ww^13-1/3*ww^16+2/3*ww^17+1/3*ww^19+2/3*ww^20, 0, 1/3*ww-1/3*ww^2+1/3*ww^4-1/3*ww^8-1/3*ww^11+1/3*ww^16, -1/3*ww^5-2/3*ww^10-2/3*ww^13-1/3*ww^17-2/3*ww^19-1/3*ww^20, 4/3*ww+2/3*ww^2+4/3*ww^4+2/3*ww^8+ww^10+2/3*ww^11+ww^13+4/3*ww^16+ww^19, 4/3*ww+2/3*ww^2+4/3*ww^4+2/3*ww^8+ww^10+2/3*ww^11+ww^13+4/3*ww^16+ww^19, -2/3*ww+2/3*ww^2-2/3*ww^4+4/3*ww^5+2/3*ww^8+2/3*ww^10+2/3*ww^11+2/3*ww^13-2/3*ww^16+4/3*ww^17+2/3*ww^19+4/3*ww^20, -5/3*ww-4/3*ww^2-5/3*ww^4-1/3*ww^5-4/3*ww^8-5/3*ww^10-4/3*ww^11-5/3*ww^13-5/3*ww^16-1/3*ww^17-5/3*ww^19-1/3*ww^20, 1/3*ww^5-1/3*ww^10-1/3*ww^13+1/3*ww^17-1/3*ww^19+1/3*ww^20, 1/3*ww-1/3*ww^2+1/3*ww^4-2/3*ww^5-1/3*ww^8-1/3*ww^10-1/3*ww^11-1/3*ww^13+1/3*ww^16-2/3*ww^17-1/3*ww^19-2/3*ww^20, 1/3*ww+2/3*ww^2+1/3*ww^4+1/3*ww^5+2/3*ww^8+2/3*ww^10+2/3*ww^11+2/3*ww^13+1/3*ww^16+1/3*ww^17+2/3*ww^19+1/3*ww^20, -2/3*ww+2/3*ww^2-2/3*ww^4+ww^5+2/3*ww^8+2/3*ww^11-2/3*ww^16+ww^17+ww^20, -2/3*ww-1/3*ww^2-2/3*ww^4-1/3*ww^8-1/3*ww^11-2/3*ww^16, -ww-ww^4+2/3*ww^5-2/3*ww^10-2/3*ww^13-ww^16+2/3*ww^17-2/3*ww^19+2/3*ww^20, -1/3*ww-2/3*ww^2-1/3*ww^4-1/3*ww^5-2/3*ww^8-2/3*ww^10-2/3*ww^11-2/3*ww^13-1/3*ww^16-1/3*ww^17-2/3*ww^19-1/3*ww^20 }, { 0, 0, 1, 165/193*ww+322/193*ww^2+165/193*ww^4+181/193*ww^5+322/193*ww^8+43/193*ww^10+322/193*ww^11+43/193*ww^13+165/193*ww^16+181/193*ww^17+43/193*ww^19+181/193*ww^20, -53/193*ww-66/193*ww^2-53/193*ww^4-133/193*ww^5-66/193*ww^8-215/193*ww^10-66/193*ww^11-215/193*ww^13-53/193*ww^16-133/193*ww^17-215/193*ww^19-133/193*ww^20, 2/193*ww-216/193*ww^2+2/193*ww^4-330/193*ww^5-216/193*ww^8-72/193*ww^10-216/193*ww^11-72/193*ww^13+2/193*ww^16-330/193*ww^17-72/193*ww^19-330/193*ww^20, 315/193*ww+141/193*ww^2+315/193*ww^4+135/193*ww^5+141/193*ww^8+240/193*ww^10+141/193*ww^11+240/193*ww^13+315/193*ww^16+135/193*ww^17+240/193*ww^19+135/193*ww^20, 222/193*ww+149/193*ww^2+222/193*ww^4+40/193*ww^5+149/193*ww^8+307/193*ww^10+149/193*ww^11+307/193*ww^13+222/193*ww^16+40/193*ww^17+307/193*ww^19+40/193*ww^20, -254/193*ww+219/193*ww^2-254/193*ww^4+415/193*ww^5+219/193*ww^8+73/193*ww^10+219/193*ww^11+73/193*ww^13-254/193*ww^16+415/193*ww^17+73/193*ww^19+415/193*ww^20, -292/193*ww-309/193*ww^2-292/193*ww^4-263/193*ww^5-309/193*ww^8-296/193*ww^10-309/193*ww^11-296/193*ww^13-292/193*ww^16-263/193*ww^17-296/193*ww^19-263/193*ww^20, -187/193*ww-69/193*ww^2-187/193*ww^4-25/193*ww^5-69/193*ww^8-216/193*ww^10-69/193*ww^11-216/193*ww^13-187/193*ww^16-25/193*ww^17-216/193*ww^19-25/193*ww^20, 115/193*ww-261/193*ww^2+115/193*ww^4-447/193*ww^5-261/193*ww^8-87/193*ww^10-261/193*ww^11-87/193*ww^13+115/193*ww^16-447/193*ww^17-87/193*ww^19-447/193*ww^20, 620/193*ww+397/193*ww^2+620/193*ww^4+183/193*ww^5+397/193*ww^8+454/193*ww^10+397/193*ww^11+454/193*ww^13+620/193*ww^16+183/193*ww^17+454/193*ww^19+183/193*ww^20, 210/193*ww+287/193*ww^2+210/193*ww^4+90/193*ww^5+287/193*ww^8+160/193*ww^10+287/193*ww^11+160/193*ww^13+210/193*ww^16+90/193*ww^17+160/193*ww^19+90/193*ww^20, -277/193*ww+194/193*ww^2-277/193*ww^4+157/193*ww^5+194/193*ww^8-64/193*ww^10+194/193*ww^11-64/193*ww^13-277/193*ww^16+157/193*ww^17-64/193*ww^19+157/193*ww^20, -197/193*ww-147/193*ww^2-197/193*ww^4-112/193*ww^5-147/193*ww^8-242/193*ww^10-147/193*ww^11-242/193*ww^13-197/193*ww^16-112/193*ww^17-242/193*ww^19-112/193*ww^20, 80/193*ww+45/193*ww^2+80/193*ww^4-76/193*ww^5+45/193*ww^8+15/193*ww^10+45/193*ww^11+15/193*ww^13+80/193*ww^16-76/193*ww^17+15/193*ww^19-76/193*ww^20, 299/193*ww+132/193*ww^2+299/193*ww^4-120/193*ww^5+132/193*ww^8+44/193*ww^10+132/193*ww^11+44/193*ww^13+299/193*ww^16-120/193*ww^17+44/193*ww^19-120/193*ww^20, 68/193*ww-10/193*ww^2+68/193*ww^4-26/193*ww^5-10/193*ww^8+61/193*ww^10-10/193*ww^11+61/193*ww^13+68/193*ww^16-26/193*ww^17+61/193*ww^19-26/193*ww^20, 333/193*ww+320/193*ww^2+333/193*ww^4+60/193*ww^5+320/193*ww^8+171/193*ww^10+320/193*ww^11+171/193*ww^13+333/193*ww^16+60/193*ww^17+171/193*ww^19+60/193*ww^20 }, { 0, 0, 0, 1, 937/903*ww+926/903*ww^2+937/903*ww^4+99/602*ww^5+926/903*ww^8+47/301*ww^10+926/903*ww^11+47/301*ww^13+937/903*ww^16+99/602*ww^17+47/301*ww^19+99/602*ww^20, 99/301*ww+5/301*ww^2+99/301*ww^4-1717/1806*ww^5+5/301*ww^8-52/903*ww^10+5/301*ww^11-52/903*ww^13+99/301*ww^16-1717/1806*ww^17-52/903*ww^19-1717/1806*ww^20, 865/903*ww-610/903*ww^2+865/903*ww^4-509/1806*ww^5-610/903*ww^8+1721/1806*ww^10-610/903*ww^11+1721/1806*ww^13+865/903*ww^16-509/1806*ww^17+1721/1806*ww^19-509/1806*ww^20, -311/301*ww+188/301*ww^2-311/301*ww^4+337/301*ww^5+188/301*ww^8+41/602*ww^10+188/301*ww^11+41/602*ww^13-311/301*ww^16+337/301*ww^17+41/602*ww^19+337/301*ww^20, -568/301*ww-278/301*ww^2-568/301*ww^4+297/602*ww^5-278/301*ww^8-461/301*ww^10-278/301*ww^11-461/301*ww^13-568/301*ww^16+297/602*ww^17-461/301*ww^19+297/602*ww^20, -141/301*ww-299/301*ww^2-141/301*ww^4-1427/903*ww^5-299/301*ww^8-1285/903*ww^10-299/301*ww^11-1285/903*ww^13-141/301*ww^16-1427/903*ww^17-1285/903*ww^19-1427/903*ww^20, -365/903*ww-61/903*ww^2-365/903*ww^4-27/602*ww^5-61/903*ww^8-177/301*ww^10-61/903*ww^11-177/301*ww^13-365/903*ww^16-27/602*ww^17-177/301*ww^19-27/602*ww^20, 416/301*ww-55/301*ww^2+416/301*ww^4-3989/1806*ww^5-55/301*ww^8+271/903*ww^10-55/301*ww^11+271/903*ww^13+416/301*ww^16-3989/1806*ww^17+271/903*ww^19-3989/1806*ww^20, 1684/903*ww+1511/903*ww^2+1684/903*ww^4+3467/1806*ww^5+1511/903*ww^8+5557/1806*ww^10+1511/903*ww^11+5557/1806*ww^13+1684/903*ww^16+3467/1806*ww^17+5557/1806*ww^19+3467/1806*ww^20, -25/301*ww+470/301*ww^2-25/301*ww^4+692/301*ww^5+470/301*ww^8+277/301*ww^10+470/301*ww^11+277/301*ww^13-25/301*ww^16+692/301*ww^17+277/301*ww^19+692/301*ww^20, -2*ww-2*ww^4+1/2*ww^5-2*ww^10-2*ww^13-2*ww^16+1/2*ww^17-2*ww^19+1/2*ww^20, -164/301*ww-288/301*ww^2-164/301*ww^4-2297/1806*ww^5-288/301*ww^8-1580/903*ww^10-288/301*ww^11-1580/903*ww^13-164/301*ww^16-2297/1806*ww^17-1580/903*ww^19-2297/1806*ww^20, 185/129*ww+91/129*ww^2+185/129*ww^4-7/43*ww^5+91/129*ww^8+42/43*ww^10+91/129*ww^11+42/43*ww^13+185/129*ww^16-7/43*ww^17+42/43*ww^19-7/43*ww^20, 1964/903*ww+1966/903*ww^2+1964/903*ww^4+292/301*ww^5+1966/903*ww^8+484/301*ww^10+1966/903*ww^11+484/301*ww^13+1964/903*ww^16+292/301*ww^17+484/301*ww^19+292/301*ww^20, -341/903*ww-151/903*ww^2-341/903*ww^4-157/903*ww^5-151/903*ww^8+82/903*ww^10-151/903*ww^11+82/903*ww^13-341/903*ww^16-157/903*ww^17+82/903*ww^19-157/903*ww^20, 247/301*ww+654/301*ww^2+247/301*ww^4+676/301*ww^5+654/301*ww^8+502/301*ww^10+654/301*ww^11+502/301*ww^13+247/301*ww^16+676/301*ww^17+502/301*ww^19+676/301*ww^20 }, { 0, 0, 0, 0, 1, 272/1621*ww+69/1621*ww^2+272/1621*ww^4-89/3242*ww^5+69/1621*ww^8+83/1621*ww^10+69/1621*ww^11+83/1621*ww^13+272/1621*ww^16-89/3242*ww^17+83/1621*ww^19-89/3242*ww^20, 654/1621*ww-585/1621*ww^2+654/1621*ww^4-1138/1621*ww^5-585/1621*ww^8-1055/3242*ww^10-585/1621*ww^11-1055/3242*ww^13+654/1621*ww^16-1138/1621*ww^17-1055/3242*ww^19-1138/1621*ww^20, -851/1621*ww+1225/3242*ww^2-851/1621*ww^4+4669/6484*ww^5+1225/3242*ww^8-802/1621*ww^10+1225/3242*ww^11-802/1621*ww^13-851/1621*ww^16+4669/6484*ww^17-802/1621*ww^19+4669/6484*ww^20, -1267/1621*ww-971/1621*ww^2-1267/1621*ww^4-1077/1621*ww^5-971/1621*ww^8-1215/1621*ww^10-971/1621*ww^11-1215/1621*ww^13-1267/1621*ww^16-1077/1621*ww^17-1215/1621*ww^19-1077/1621*ww^20, 2175/3242*ww+367/3242*ww^2+2175/3242*ww^4+1547/6484*ww^5+367/3242*ww^8-973/6484*ww^10+367/3242*ww^11-973/6484*ww^13+2175/3242*ww^16+1547/6484*ww^17-973/6484*ww^19+1547/6484*ww^20, -3653/3242*ww+1773/3242*ww^2-3653/3242*ww^4+1237/6484*ww^5+1773/3242*ww^8-5531/6484*ww^10+1773/3242*ww^11-5531/6484*ww^13-3653/3242*ww^16+1237/6484*ww^17-5531/6484*ww^19+1237/6484*ww^20, 293/3242*ww-909/3242*ww^2+293/3242*ww^4-10245/6484*ww^5-909/3242*ww^8-3385/6484*ww^10-909/3242*ww^11-3385/6484*ww^13+293/3242*ww^16-10245/6484*ww^17-3385/6484*ww^19-10245/6484*ww^20, 1649/3242*ww+969/1621*ww^2+1649/3242*ww^4+397/1621*ww^5+969/1621*ww^8+4451/6484*ww^10+969/1621*ww^11+4451/6484*ww^13+1649/3242*ww^16+397/1621*ww^17+4451/6484*ww^19+397/1621*ww^20, -3531/3242*ww-1593/3242*ww^2-3531/3242*ww^4+4451/6484*ww^5-1593/3242*ww^8+2863/6484*ww^10-1593/3242*ww^11+2863/6484*ww^13-3531/3242*ww^16+4451/6484*ww^17+2863/6484*ww^19+4451/6484*ww^20, -733/3242*ww+559/3242*ww^2-733/3242*ww^4+2427/6484*ww^5+559/3242*ww^8-4035/6484*ww^10+559/3242*ww^11-4035/6484*ww^13-733/3242*ww^16+2427/6484*ww^17-4035/6484*ww^19+2427/6484*ww^20, 446/1621*ww-1943/3242*ww^2+446/1621*ww^4-125/6484*ww^5-1943/3242*ww^8-734/1621*ww^10-1943/3242*ww^11-734/1621*ww^13+446/1621*ww^16-125/6484*ww^17-734/1621*ww^19-125/6484*ww^20, 820/1621*ww-2295/1621*ww^2+820/1621*ww^4-2220/1621*ww^5-2295/1621*ww^8+1609/1621*ww^10-2295/1621*ww^11+1609/1621*ww^13+820/1621*ww^16-2220/1621*ww^17+1609/1621*ww^19-2220/1621*ww^20, 2791/1621*ww+2478/1621*ww^2+2791/1621*ww^4+4063/3242*ww^5+2478/1621*ww^8+2276/1621*ww^10+2478/1621*ww^11+2276/1621*ww^13+2791/1621*ww^16+4063/3242*ww^17+2276/1621*ww^19+4063/3242*ww^20, 24/1621*ww-423/1621*ww^2+24/1621*ww^4-723/3242*ww^5-423/1621*ww^8+55/1621*ww^10-423/1621*ww^11+55/1621*ww^13+24/1621*ww^16-723/3242*ww^17+55/1621*ww^19-723/3242*ww^20, 298/1621*ww+1637/1621*ww^2+298/1621*ww^4+2198/1621*ww^5+1637/1621*ww^8+3257/3242*ww^10+1637/1621*ww^11+3257/3242*ww^13+298/1621*ww^16+2198/1621*ww^17+3257/3242*ww^19+2198/1621*ww^20 }, { 0, 0, 0, 0, 0, 1, -338034/1144999*ww+1061194/1144999*ww^2-338034/1144999*ww^4+1160357/1144999*ww^5+1061194/1144999*ww^8+6368/1144999*ww^10+1061194/1144999*ww^11+6368/1144999*ww^13-338034/1144999*ww^16+1160357/1144999*ww^17+6368/1144999*ww^19+1160357/1144999*ww^20, -1124549/1144999*ww+365058/1144999*ww^2-1124549/1144999*ww^4+192833/2289998*ww^5+365058/1144999*ww^8-1822511/2289998*ww^10+365058/1144999*ww^11-1822511/2289998*ww^13-1124549/1144999*ww^16+192833/2289998*ww^17-1822511/2289998*ww^19+192833/2289998*ww^20, -1330737/1144999*ww-1560587/1144999*ww^2-1330737/1144999*ww^4-1131974/1144999*ww^5-1560587/1144999*ww^8-1367286/1144999*ww^10-1560587/1144999*ww^11-1367286/1144999*ww^13-1330737/1144999*ww^16-1131974/1144999*ww^17-1367286/1144999*ww^19-1131974/1144999*ww^20, 1498464/1144999*ww+1467761/1144999*ww^2+1498464/1144999*ww^4+1009872/1144999*ww^5+1467761/1144999*ww^8+2240715/2289998*ww^10+1467761/1144999*ww^11+2240715/2289998*ww^13+1498464/1144999*ww^16+1009872/1144999*ww^17+2240715/2289998*ww^19+1009872/1144999*ww^20, -768469/1144999*ww-1002874/1144999*ww^2-768469/1144999*ww^4-2096758/1144999*ww^5-1002874/1144999*ww^8-1926515/2289998*ww^10-1002874/1144999*ww^11-1926515/2289998*ww^13-768469/1144999*ww^16-2096758/1144999*ww^17-1926515/2289998*ww^19-2096758/1144999*ww^20, -459566/1144999*ww+260320/1144999*ww^2-459566/1144999*ww^4+227460/1144999*ww^5+260320/1144999*ww^8+1219111/2289998*ww^10+260320/1144999*ww^11+1219111/2289998*ww^13-459566/1144999*ww^16+227460/1144999*ww^17+1219111/2289998*ww^19+227460/1144999*ww^20, -427096/1144999*ww+549361/1144999*ww^2-427096/1144999*ww^4+2780101/2289998*ww^5+549361/1144999*ww^8+522688/1144999*ww^10+549361/1144999*ww^11+522688/1144999*ww^13-427096/1144999*ww^16+2780101/2289998*ww^17+522688/1144999*ww^19+2780101/2289998*ww^20, 339546/1144999*ww-93792/1144999*ww^2+339546/1144999*ww^4+576756/1144999*ww^5-93792/1144999*ww^8+1533227/2289998*ww^10-93792/1144999*ww^11+1533227/2289998*ww^13+339546/1144999*ww^16+576756/1144999*ww^17+1533227/2289998*ww^19+576756/1144999*ww^20, -659594/1144999*ww+282796/1144999*ww^2-659594/1144999*ww^4+117961/1144999*ww^5+282796/1144999*ww^8-3445129/2289998*ww^10+282796/1144999*ww^11-3445129/2289998*ww^13-659594/1144999*ww^16+117961/1144999*ww^17-3445129/2289998*ww^19+117961/1144999*ww^20, 1250916/1144999*ww+1346862/1144999*ww^2+1250916/1144999*ww^4+1385691/2289998*ww^5+1346862/1144999*ww^8+1986163/2289998*ww^10+1346862/1144999*ww^11+1986163/2289998*ww^13+1250916/1144999*ww^16+1385691/2289998*ww^17+1986163/2289998*ww^19+1385691/2289998*ww^20, 977291/1144999*ww+42886/1144999*ww^2+977291/1144999*ww^4+1612286/1144999*ww^5+42886/1144999*ww^8+2159294/1144999*ww^10+42886/1144999*ww^11+2159294/1144999*ww^13+977291/1144999*ww^16+1612286/1144999*ww^17+2159294/1144999*ww^19+1612286/1144999*ww^20, -223335/1144999*ww+899454/1144999*ww^2-223335/1144999*ww^4+1372667/1144999*ww^5+899454/1144999*ww^8-319971/1144999*ww^10+899454/1144999*ww^11-319971/1144999*ww^13-223335/1144999*ww^16+1372667/1144999*ww^17-319971/1144999*ww^19+1372667/1144999*ww^20, 257202/1144999*ww+418205/1144999*ww^2+257202/1144999*ww^4+371837/1144999*ww^5+418205/1144999*ww^8+489521/1144999*ww^10+418205/1144999*ww^11+489521/1144999*ww^13+257202/1144999*ww^16+371837/1144999*ww^17+489521/1144999*ww^19+371837/1144999*ww^20, -594438/1144999*ww-309492/1144999*ww^2-594438/1144999*ww^4+401303/1144999*ww^5-309492/1144999*ww^8-313732/1144999*ww^10-309492/1144999*ww^11-313732/1144999*ww^13-594438/1144999*ww^16+401303/1144999*ww^17-313732/1144999*ww^19+401303/1144999*ww^20 }, { 0, 0, 0, 0, 0, 0, 1, 36247/643393*ww-160746/643393*ww^2+36247/643393*ww^4-226377/643393*ww^5-160746/643393*ww^8-51413/1286786*ww^10-160746/643393*ww^11-51413/1286786*ww^13+36247/643393*ww^16-226377/643393*ww^17-51413/1286786*ww^19-226377/643393*ww^20, -537598/643393*ww+367947/1286786*ww^2-537598/643393*ww^4+1361615/2573572*ww^5+367947/1286786*ww^8-490297/1286786*ww^10+367947/1286786*ww^11-490297/1286786*ww^13-537598/643393*ww^16+1361615/2573572*ww^17-490297/1286786*ww^19+1361615/2573572*ww^20, 1495732/643393*ww-391563/1286786*ww^2+1495732/643393*ww^4-2475245/2573572*ww^5-391563/1286786*ww^8+1374797/1286786*ww^10-391563/1286786*ww^11+1374797/1286786*ww^13+1495732/643393*ww^16-2475245/2573572*ww^17+1374797/1286786*ww^19-2475245/2573572*ww^20, -1750069/1286786*ww-2293755/1286786*ww^2-1750069/1286786*ww^4-5073231/2573572*ww^5-2293755/1286786*ww^8-7017193/2573572*ww^10-2293755/1286786*ww^11-7017193/2573572*ww^13-1750069/1286786*ww^16-5073231/2573572*ww^17-7017193/2573572*ww^19-5073231/2573572*ww^20, 424287/1286786*ww+1430007/1286786*ww^2+424287/1286786*ww^4+103827/2573572*ww^5+1430007/1286786*ww^8+1689993/2573572*ww^10+1430007/1286786*ww^11+1689993/2573572*ww^13+424287/1286786*ww^16+103827/2573572*ww^17+1689993/2573572*ww^19+103827/2573572*ww^20, 80393/1286786*ww+759502/643393*ww^2+80393/1286786*ww^4+1299041/643393*ww^5+759502/643393*ww^8+2679929/2573572*ww^10+759502/643393*ww^11+2679929/2573572*ww^13+80393/1286786*ww^16+1299041/643393*ww^17+2679929/2573572*ww^19+1299041/643393*ww^20, -696880/643393*ww-583233/643393*ww^2-696880/643393*ww^4-360040/643393*ww^5-583233/643393*ww^8-721013/1286786*ww^10-583233/643393*ww^11-721013/1286786*ww^13-696880/643393*ww^16-360040/643393*ww^17-721013/1286786*ww^19-360040/643393*ww^20, -937443/643393*ww-627781/1286786*ww^2-937443/643393*ww^4+891159/2573572*ww^5-627781/1286786*ww^8-1519735/1286786*ww^10-627781/1286786*ww^11-1519735/1286786*ww^13-937443/643393*ww^16+891159/2573572*ww^17-1519735/1286786*ww^19+891159/2573572*ww^20, 904379/643393*ww-656103/1286786*ww^2+904379/643393*ww^4-2864629/2573572*ww^5-656103/1286786*ww^8+484969/1286786*ww^10-656103/1286786*ww^11+484969/1286786*ww^13+904379/643393*ww^16-2864629/2573572*ww^17+484969/1286786*ww^19-2864629/2573572*ww^20, 485361/643393*ww+352216/643393*ww^2+485361/643393*ww^4-372802/643393*ww^5+352216/643393*ww^8+1918929/1286786*ww^10+352216/643393*ww^11+1918929/1286786*ww^13+485361/643393*ww^16-372802/643393*ww^17+1918929/1286786*ww^19-372802/643393*ww^20, -93902/643393*ww+939239/1286786*ww^2-93902/643393*ww^4+3609799/2573572*ww^5+939239/1286786*ww^8+537027/1286786*ww^10+939239/1286786*ww^11+537027/1286786*ww^13-93902/643393*ww^16+3609799/2573572*ww^17+537027/1286786*ww^19+3609799/2573572*ww^20, -285410/643393*ww+383641/1286786*ww^2-285410/643393*ww^4+1117299/2573572*ww^5+383641/1286786*ww^8+676637/1286786*ww^10+383641/1286786*ww^11+676637/1286786*ww^13-285410/643393*ww^16+1117299/2573572*ww^17+676637/1286786*ww^19+1117299/2573572*ww^20, -810369/643393*ww-383087/1286786*ww^2-810369/643393*ww^4+1992077/2573572*ww^5-383087/1286786*ww^8-191659/643393*ww^10-383087/1286786*ww^11-191659/643393*ww^13-810369/643393*ww^16+1992077/2573572*ww^17-191659/643393*ww^19+1992077/2573572*ww^20 }, { 0, 0, 0, 0, 0, 0, 0, 1, 54670/21961*ww+28402/21961*ww^2+54670/21961*ww^4+1117/21961*ww^5+28402/21961*ww^8+22427/21961*ww^10+28402/21961*ww^11+22427/21961*ww^13+54670/21961*ww^16+1117/21961*ww^17+22427/21961*ww^19+1117/21961*ww^20, -80579/21961*ww-42578/21961*ww^2-80579/21961*ww^4+44912/21961*ww^5-42578/21961*ww^8-22590/21961*ww^10-42578/21961*ww^11-22590/21961*ww^13-80579/21961*ww^16+44912/21961*ww^17-22590/21961*ww^19+44912/21961*ww^20, 37249/43922*ww+226377/43922*ww^2+37249/43922*ww^4+128621/21961*ww^5+226377/43922*ww^8+35827/21961*ww^10+226377/43922*ww^11+35827/21961*ww^13+37249/43922*ww^16+128621/21961*ww^17+35827/21961*ww^19+128621/21961*ww^20, 6539/43922*ww+6013/43922*ww^2+6539/43922*ww^4+8048/21961*ww^5+6013/43922*ww^8-39896/21961*ww^10+6013/43922*ww^11-39896/21961*ww^13+6539/43922*ww^16+8048/21961*ww^17-39896/21961*ww^19+8048/21961*ww^20, 94827/43922*ww+3303/21961*ww^2+94827/43922*ww^4-48842/21961*ww^5+3303/21961*ww^8+22425/21961*ww^10+3303/21961*ww^11+22425/21961*ww^13+94827/43922*ww^16-48842/21961*ww^17+22425/21961*ww^19-48842/21961*ww^20, 7974/21961*ww+22487/43922*ww^2+7974/21961*ww^4-73927/43922*ww^5+22487/43922*ww^8+5865/43922*ww^10+22487/43922*ww^11+5865/43922*ww^13+7974/21961*ww^16-73927/43922*ww^17+5865/43922*ww^19-73927/43922*ww^20, 164589/43922*ww+108979/43922*ww^2+164589/43922*ww^4+53912/21961*ww^5+108979/43922*ww^8+212905/43922*ww^10+108979/43922*ww^11+212905/43922*ww^13+164589/43922*ww^16+53912/21961*ww^17+212905/43922*ww^19+53912/21961*ww^20, -58881/43922*ww-34867/43922*ww^2-58881/43922*ww^4+42404/21961*ww^5-34867/43922*ww^8+12677/21961*ww^10-34867/43922*ww^11+12677/21961*ww^13-58881/43922*ww^16+42404/21961*ww^17+12677/21961*ww^19+42404/21961*ww^20, -124169/21961*ww-211089/43922*ww^2-124169/21961*ww^4-207549/43922*ww^5-211089/43922*ww^8-279203/43922*ww^10-211089/43922*ww^11-279203/43922*ww^13-124169/21961*ww^16-207549/43922*ww^17-279203/43922*ww^19-207549/43922*ww^20, 17933/43922*ww-58007/43922*ww^2+17933/43922*ww^4-18472/21961*ww^5-58007/43922*ww^8+70367/43922*ww^10-58007/43922*ww^11+70367/43922*ww^13+17933/43922*ww^16-18472/21961*ww^17+70367/43922*ww^19-18472/21961*ww^20, 64961/43922*ww-59893/43922*ww^2+64961/43922*ww^4-73775/21961*ww^5-59893/43922*ww^8-13575/21961*ww^10-59893/43922*ww^11-13575/21961*ww^13+64961/43922*ww^16-73775/21961*ww^17-13575/21961*ww^19-73775/21961*ww^20, 53280/21961*ww+5277/21961*ww^2+53280/21961*ww^4-53599/43922*ww^5+5277/21961*ww^8+113003/43922*ww^10+5277/21961*ww^11+113003/43922*ww^13+53280/21961*ww^16-53599/43922*ww^17+113003/43922*ww^19-53599/43922*ww^20 }, { 0, 0, 0, 0, 0, 0, 0, 0, 1, -7798207/19145317*ww-29953923/19145317*ww^2-7798207/19145317*ww^4-21245305/19145317*ww^5-29953923/19145317*ww^8-17209283/19145317*ww^10-29953923/19145317*ww^11-17209283/19145317*ww^13-7798207/19145317*ww^16-21245305/19145317*ww^17-17209283/19145317*ww^19-21245305/19145317*ww^20, -8385453/19145317*ww-702458/19145317*ww^2-8385453/19145317*ww^4+18524836/19145317*ww^5-702458/19145317*ww^8-11371481/19145317*ww^10-702458/19145317*ww^11-11371481/19145317*ww^13-8385453/19145317*ww^16+18524836/19145317*ww^17-11371481/19145317*ww^19+18524836/19145317*ww^20, 21245305/19145317*ww+4036022/19145317*ww^2+21245305/19145317*ww^4+3043634/19145317*ww^5+4036022/19145317*ww^8+11486693/19145317*ww^10+4036022/19145317*ww^11+11486693/19145317*ww^13+21245305/19145317*ww^16+3043634/19145317*ww^17+11486693/19145317*ww^19+3043634/19145317*ww^20, 12446139/19145317*ww+14815379/19145317*ww^2+12446139/19145317*ww^4+11429087/19145317*ww^5+14815379/19145317*ww^8+19169688/19145317*ww^10+14815379/19145317*ww^11+19169688/19145317*ww^13+12446139/19145317*ww^16+11429087/19145317*ww^17+19169688/19145317*ww^19+11429087/19145317*ww^20, -4036022/19145317*ww+17209283/19145317*ww^2-4036022/19145317*ww^4+8443059/19145317*ww^5+17209283/19145317*ww^8-3043634/19145317*ww^10+17209283/19145317*ww^11-3043634/19145317*ww^13-4036022/19145317*ww^16+8443059/19145317*ww^17-3043634/19145317*ww^19+8443059/19145317*ww^20, -1401223/19145317*ww+11396145/19145317*ww^2-1401223/19145317*ww^4+22999000/19145317*ww^5+11396145/19145317*ww^8+13091730/19145317*ww^10+11396145/19145317*ww^11+13091730/19145317*ww^13-1401223/19145317*ww^16+22999000/19145317*ww^17+13091730/19145317*ww^19+22999000/19145317*ww^20, -12503745/19145317*ww-25599614/19145317*ww^2-12503745/19145317*ww^4-16365999/19145317*ww^5-25599614/19145317*ww^8-12826171/19145317*ww^10-25599614/19145317*ww^11-12826171/19145317*ww^13-12503745/19145317*ww^16-16365999/19145317*ww^17-12826171/19145317*ww^19-16365999/19145317*ww^20, 702458/19145317*ww-7682995/19145317*ww^2+702458/19145317*ww^4-29896317/19145317*ww^5-7682995/19145317*ww^8-18524836/19145317*ww^10-7682995/19145317*ww^11-18524836/19145317*ww^13+702458/19145317*ww^16-29896317/19145317*ww^17-18524836/19145317*ww^19-29896317/19145317*ww^20, -5731161/19145317*ww-5379932/19145317*ww^2-5731161/19145317*ww^4-3886918/19145317*ww^5-5379932/19145317*ww^8+5375500/19145317*ww^10-5379932/19145317*ww^11+5375500/19145317*ww^13-5731161/19145317*ww^16-3886918/19145317*ww^17+5375500/19145317*ww^19-3886918/19145317*ww^20, 10109841/19145317*ww+6723549/19145317*ww^2+10109841/19145317*ww^4-2861295/19145317*ww^5+6723549/19145317*ww^8+15812199/19145317*ww^10+6723549/19145317*ww^11+15812199/19145317*ww^13+10109841/19145317*ww^16-2861295/19145317*ww^17+15812199/19145317*ww^19-2861295/19145317*ww^20, 1368281/19145317*ww+9141824/19145317*ww^2+1368281/19145317*ww^4+10461070/19145317*ww^5+9141824/19145317*ww^8+17151677/19145317*ww^10+9141824/19145317*ww^11+17151677/19145317*ww^13+1368281/19145317*ww^16+10461070/19145317*ww^17+17151677/19145317*ww^19+10461070/19145317*ww^20 }, { 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -ww^5-1/2*ww^10-1/2*ww^13-ww^17-1/2*ww^19-ww^20, -ww-ww^4-1/2*ww^10-1/2*ww^13-ww^16-1/2*ww^19, -1/2*ww-1/2*ww^2-1/2*ww^4-1/2*ww^8-1/2*ww^10-1/2*ww^11-1/2*ww^13-1/2*ww^16-1/2*ww^19, -ww^2-1/2*ww^5-ww^8-ww^11-1/2*ww^17-1/2*ww^20, 1/2*ww+1/2*ww^4-1/4*ww^5-1/4*ww^10-1/4*ww^13+1/2*ww^16-1/4*ww^17-1/4*ww^19-1/4*ww^20, -3/4*(ww^3)-3/4*(ww^3)^2-(ww^3)^3-3/4*(ww^3)^4-(ww^3)^5-(ww^3)^6, 1/2*ww^5+ww^10+ww^13+1/2*ww^17+ww^19+1/2*ww^20, 1/4*ww^5-1/4*ww^10-1/4*ww^13+1/4*ww^17-1/4*ww^19+1/4*ww^20, -1/2*ww-1/2*ww^4+1/4*ww^5-1/4*ww^10-1/4*ww^13-1/2*ww^16+1/4*ww^17-1/4*ww^19+1/4*ww^20, -1/2*ww-ww^2-1/2*ww^4-1/2*ww^5-ww^8-1/2*ww^10-ww^11-1/2*ww^13-1/2*ww^16-1/2*ww^17-1/2*ww^19-1/2*ww^20 } };
    
    
    
    Basis2 = { { 1, -5/2*ww^2-ww^5-5/2*ww^8+3/2*ww^10-5/2*ww^11+3/2*ww^13-ww^17+3/2*ww^19-ww^20, -ww-1/2*ww^2-ww^4-ww^5-1/2*ww^8-1/2*ww^10-1/2*ww^11-1/2*ww^13-ww^16-ww^17-1/2*ww^19-ww^20, -3/2*ww+1/2*ww^2-3/2*ww^4-1/2*ww^5+1/2*ww^8-2*ww^10+1/2*ww^11-2*ww^13-3/2*ww^16-1/2*ww^17-2*ww^19-1/2*ww^20, ww-3/2*ww^2+ww^4-3/2*ww^8+5/2*ww^10-3/2*ww^11+5/2*ww^13+ww^16+5/2*ww^19, 1/2*ww^2+1/2*ww^8-1/2*ww^10+1/2*ww^11-1/2*ww^13-1/2*ww^19, -3/2*ww-1/2*ww^2-3/2*ww^4-3/2*ww^5-1/2*ww^8-2*ww^10-1/2*ww^11-2*ww^13-3/2*ww^16-3/2*ww^17-2*ww^19-3/2*ww^20, -ww-ww^4-ww^5-ww^10-ww^13-ww^16-ww^17-ww^19-ww^20, -ww-1/2*ww^2-ww^4-ww^5-1/2*ww^8-1/2*ww^10-1/2*ww^11-1/2*ww^13-ww^16-ww^17-1/2*ww^19-ww^20, -3/2*ww^2-3/2*ww^8+3/2*ww^10-3/2*ww^11+3/2*ww^13+3/2*ww^19, -1/2*ww-9/2*ww^2-1/2*ww^4-5/2*ww^5-9/2*ww^8+2*ww^10-9/2*ww^11+2*ww^13-1/2*ww^16-5/2*ww^17+2*ww^19-5/2*ww^20, 1/2*ww+3/2*ww^2+1/2*ww^4+3/2*ww^5+3/2*ww^8+3/2*ww^11+1/2*ww^16+3/2*ww^17+3/2*ww^20, -5/2*ww+2*ww^2-5/2*ww^4-1/2*ww^5+2*ww^8-9/2*ww^10+2*ww^11-9/2*ww^13-5/2*ww^16-1/2*ww^17-9/2*ww^19-1/2*ww^20, ww-1/2*ww^2+ww^4-1/2*ww^8+3/2*ww^10-1/2*ww^11+3/2*ww^13+ww^16+3/2*ww^19, -3/2*ww-3/2*ww^2-3/2*ww^4-3/2*ww^5-3/2*ww^8-3/2*ww^11-3/2*ww^16-3/2*ww^17-3/2*ww^20, 2*ww+2*ww^4+2*ww^5+3*ww^10+3*ww^13+2*ww^16+2*ww^17+3*ww^19+2*ww^20, 2*ww+3/2*ww^2+2*ww^4+2*ww^5+3/2*ww^8+3/2*ww^10+3/2*ww^11+3/2*ww^13+2*ww^16+2*ww^17+3/2*ww^19+2*ww^20, 0, 1/2*ww+5/2*ww^2+1/2*ww^4+3/2*ww^5+5/2*ww^8-ww^10+5/2*ww^11-ww^13+1/2*ww^16+3/2*ww^17-ww^19+3/2*ww^20, -2*ww-1/2*ww^2-2*ww^4-2*ww^5-1/2*ww^8-3/2*ww^10-1/2*ww^11-3/2*ww^13-2*ww^16-2*ww^17-3/2*ww^19-2*ww^20 }, { 0, 1, 15/43*ww-47/43*ww^2+15/43*ww^4-9/43*ww^5-47/43*ww^8+23/43*ww^10-47/43*ww^11+23/43*ww^13+15/43*ww^16-9/43*ww^17+23/43*ww^19-9/43*ww^20, -5/43*ww-56/43*ww^2-5/43*ww^4-40/43*ww^5-56/43*ww^8+21/43*ww^10-56/43*ww^11+21/43*ww^13-5/43*ww^16-40/43*ww^17+21/43*ww^19-40/43*ww^20, -1/43*ww+49/43*ww^2-1/43*ww^4+35/43*ww^5+49/43*ww^8-13/43*ww^10+49/43*ww^11-13/43*ww^13-1/43*ww^16+35/43*ww^17-13/43*ww^19+35/43*ww^20, 3/43*ww-61/43*ww^2+3/43*ww^4-19/43*ww^5-61/43*ww^8+39/43*ww^10-61/43*ww^11+39/43*ww^13+3/43*ww^16-19/43*ww^17+39/43*ww^19-19/43*ww^20, 49/43*ww+50/43*ww^2+49/43*ww^4+48/43*ww^5+50/43*ww^8+35/43*ww^10+50/43*ww^11+35/43*ww^13+49/43*ww^16+48/43*ww^17+35/43*ww^19+48/43*ww^20, 2/43*ww-12/43*ww^2+2/43*ww^4+16/43*ww^5-12/43*ww^8+26/43*ww^10-12/43*ww^11+26/43*ww^13+2/43*ww^16+16/43*ww^17+26/43*ww^19+16/43*ww^20, -5/43*ww-13/43*ww^2-5/43*ww^4+3/43*ww^5-13/43*ww^8+21/43*ww^10-13/43*ww^11+21/43*ww^13-5/43*ww^16+3/43*ww^17+21/43*ww^19+3/43*ww^20, 67/43*ww+71/43*ww^2+67/43*ww^4+63/43*ww^5+71/43*ww^8+11/43*ww^10+71/43*ww^11+11/43*ww^13+67/43*ww^16+63/43*ww^17+11/43*ww^19+63/43*ww^20, 99/43*ww+94/43*ww^2+99/43*ww^4+104/43*ww^5+94/43*ww^8+83/43*ww^10+94/43*ww^11+83/43*ww^13+99/43*ww^16+104/43*ww^17+83/43*ww^19+104/43*ww^20, -7/43*ww-44/43*ww^2-7/43*ww^4-56/43*ww^5-44/43*ww^8-5/43*ww^10-44/43*ww^11-5/43*ww^13-7/43*ww^16-56/43*ww^17-5/43*ww^19-56/43*ww^20, 18/43*ww-65/43*ww^2+18/43*ww^4-71/43*ww^5-65/43*ww^8+62/43*ww^10-65/43*ww^11+62/43*ww^13+18/43*ww^16-71/43*ww^17+62/43*ww^19-71/43*ww^20, 15/43*ww+39/43*ww^2+15/43*ww^4+77/43*ww^5+39/43*ww^8+23/43*ww^10+39/43*ww^11+23/43*ww^13+15/43*ww^16+77/43*ww^17+23/43*ww^19+77/43*ww^20, 17/43*ww-16/43*ww^2+17/43*ww^4+50/43*ww^5-16/43*ww^8+49/43*ww^10-16/43*ww^11+49/43*ww^13+17/43*ww^16+50/43*ww^17+49/43*ww^19+50/43*ww^20, 36/43*ww+42/43*ww^2+36/43*ww^4+30/43*ww^5+42/43*ww^8-48/43*ww^10+42/43*ww^11-48/43*ww^13+36/43*ww^16+30/43*ww^17-48/43*ww^19+30/43*ww^20, -37/43*ww+7/43*ww^2-37/43*ww^4+5/43*ww^5+7/43*ww^8-51/43*ww^10+7/43*ww^11-51/43*ww^13-37/43*ww^16+5/43*ww^17-51/43*ww^19+5/43*ww^20, 0, 1/43*ww-92/43*ww^2+1/43*ww^4-78/43*ww^5-92/43*ww^8+13/43*ww^10-92/43*ww^11+13/43*ww^13+1/43*ww^16-78/43*ww^17+13/43*ww^19-78/43*ww^20, -3/43*ww-25/43*ww^2-3/43*ww^4+19/43*ww^5-25/43*ww^8+47/43*ww^10-25/43*ww^11+47/43*ww^13-3/43*ww^16+19/43*ww^17+47/43*ww^19+19/43*ww^20 }, { 0, 0, 1, -5/7*ww-1/7*ww^2-5/7*ww^4+8/7*ww^5-1/7*ww^8-1/28*ww^10-1/7*ww^11-1/28*ww^13-5/7*ww^16+8/7*ww^17-1/28*ww^19+8/7*ww^20, 23/28*ww+5/7*ww^2+23/28*ww^4-13/28*ww^5+5/7*ww^8+13/14*ww^10+5/7*ww^11+13/14*ww^13+23/28*ww^16-13/28*ww^17+13/14*ww^19-13/28*ww^20, 13/28*ww+8/7*ww^2+13/28*ww^4+59/28*ww^5+8/7*ww^8+9/7*ww^10+8/7*ww^11+9/7*ww^13+13/28*ww^16+59/28*ww^17+9/7*ww^19+59/28*ww^20, -17/14*ww-53/28*ww^2-17/14*ww^4-13/7*ww^5-53/28*ww^8-39/14*ww^10-53/28*ww^11-39/14*ww^13-17/14*ww^16-13/7*ww^17-39/14*ww^19-13/7*ww^20, -2/7*ww-5/14*ww^2-2/7*ww^4+3/28*ww^5-5/14*ww^8-13/28*ww^10-5/14*ww^11-13/28*ww^13-2/7*ww^16+3/28*ww^17-13/28*ww^19+3/28*ww^20, 27/28*ww+9/14*ww^2+27/28*ww^4+5/14*ww^5+9/14*ww^8+29/28*ww^10+9/14*ww^11+29/28*ww^13+27/28*ww^16+5/14*ww^17+29/28*ww^19+5/14*ww^20, -15/28*ww+9/14*ww^2-15/28*ww^4+3/28*ww^5+9/14*ww^8-27/28*ww^10+9/14*ww^11-27/28*ww^13-15/28*ww^16+3/28*ww^17-27/28*ww^19+3/28*ww^20, -5/14*ww+5/28*ww^2-5/14*ww^4+1/14*ww^5+5/28*ww^8-25/28*ww^10+5/28*ww^11-25/28*ww^13-5/14*ww^16+1/14*ww^17-25/28*ww^19+1/14*ww^20, -3/14*ww+17/28*ww^2-3/14*ww^4+39/28*ww^5+17/28*ww^8+27/28*ww^10+17/28*ww^11+27/28*ww^13-3/14*ww^16+39/28*ww^17+27/28*ww^19+39/28*ww^20, -3/28*ww-37/28*ww^2-3/28*ww^4-5/28*ww^5-37/28*ww^8-11/28*ww^10-37/28*ww^11-11/28*ww^13-3/28*ww^16-5/28*ww^17-11/28*ww^19-5/28*ww^20, 1/14*ww+12/7*ww^2+1/14*ww^4+25/14*ww^5+12/7*ww^8+19/28*ww^10+12/7*ww^11+19/28*ww^13+1/14*ww^16+25/14*ww^17+19/28*ww^19+25/14*ww^20, -9/7*ww+8/7*ww^2-9/7*ww^4+20/7*ww^5+8/7*ww^8+1/28*ww^10+8/7*ww^11+1/28*ww^13-9/7*ww^16+20/7*ww^17+1/28*ww^19+20/7*ww^20, 1/14*ww+12/7*ww^2+1/14*ww^4+11/14*ww^5+12/7*ww^8+5/28*ww^10+12/7*ww^11+5/28*ww^13+1/14*ww^16+11/14*ww^17+5/28*ww^19+11/14*ww^20, 1/4*ww+5/2*ww^2+1/4*ww^4+9/4*ww^5+5/2*ww^8+2*ww^10+5/2*ww^11+2*ww^13+1/4*ww^16+9/4*ww^17+2*ww^19+9/4*ww^20, 3/14*ww+11/28*ww^2+3/14*ww^4+5/14*ww^5+11/28*ww^8+15/28*ww^10+11/28*ww^11+15/28*ww^13+3/14*ww^16+5/14*ww^17+15/28*ww^19+5/14*ww^20, -13/14*ww+5/7*ww^2-13/14*ww^4+39/14*ww^5+5/7*ww^8+19/28*ww^10+5/7*ww^11+19/28*ww^13-13/14*ww^16+39/14*ww^17+19/28*ww^19+39/14*ww^20, 19/28*ww+2/7*ww^2+19/28*ww^4+13/28*ww^5+2/7*ww^8+4/7*ww^10+2/7*ww^11+4/7*ww^13+19/28*ww^16+13/28*ww^17+4/7*ww^19+13/28*ww^20 }, { 0, 0, 0, 1, -383/254*ww-167/254*ww^2-383/254*ww^4-113/127*ww^5-167/254*ww^8-266/127*ww^10-167/254*ww^11-266/127*ww^13-383/254*ww^16-113/127*ww^17-266/127*ww^19-113/127*ww^20, 927/254*ww+379/254*ww^2+927/254*ww^4+115/127*ww^5+379/254*ww^8+482/127*ww^10+379/254*ww^11+482/127*ww^13+927/254*ww^16+115/127*ww^17+482/127*ww^19+115/127*ww^20, -543/254*ww+412/127*ww^2-543/254*ww^4+118/127*ww^5+412/127*ww^8-337/127*ww^10+412/127*ww^11-337/127*ww^13-543/254*ww^16+118/127*ww^17-337/127*ww^19+118/127*ww^20, 71/127*ww+277/127*ww^2+71/127*ww^4+403/127*ww^5+277/127*ww^8+90/127*ww^10+277/127*ww^11+90/127*ww^13+71/127*ww^16+403/127*ww^17+90/127*ww^19+403/127*ww^20, -45/254*ww-265/254*ww^2-45/254*ww^4-66/127*ww^5-265/254*ww^8-16/127*ww^10-265/254*ww^11-16/127*ww^13-45/254*ww^16-66/127*ww^17-16/127*ww^19-66/127*ww^20, 403/254*ww+313/254*ww^2+403/254*ww^4+100/127*ww^5+313/254*ww^8+5/127*ww^10+313/254*ww^11+5/127*ww^13+403/254*ww^16+100/127*ww^17+5/127*ww^19+100/127*ww^20, 445/254*ww-249/127*ww^2+445/254*ww^4+187/127*ww^5-249/127*ww^8+384/127*ww^10-249/127*ww^11+384/127*ww^13+445/254*ww^16+187/127*ww^17+384/127*ww^19+187/127*ww^20, -465/254*ww+49/127*ww^2-465/254*ww^4-301/127*ww^5+49/127*ww^8-377/127*ww^10+49/127*ww^11-377/127*ww^13-465/254*ww^16-301/127*ww^17-377/127*ww^19-301/127*ww^20, -472/127*ww-465/254*ww^2-472/127*ww^4-250/127*ww^5-465/254*ww^8-330/127*ww^10-465/254*ww^11-330/127*ww^13-472/127*ww^16-250/127*ww^17-330/127*ww^19-250/127*ww^20, 578/127*ww+384/127*ww^2+578/127*ww^4+417/127*ww^5+384/127*ww^8+459/127*ww^10+384/127*ww^11+459/127*ww^13+578/127*ww^16+417/127*ww^17+459/127*ww^19+417/127*ww^20, 249/127*ww+281/127*ww^2+249/127*ww^4+197/127*ww^5+281/127*ww^8+321/127*ww^10+281/127*ww^11+321/127*ww^13+249/127*ww^16+197/127*ww^17+321/127*ww^19+197/127*ww^20, 312/127*ww+398/127*ww^2+312/127*ww^4+331/127*ww^5+398/127*ww^8+61/127*ww^10+398/127*ww^11+61/127*ww^13+312/127*ww^16+331/127*ww^17+61/127*ww^19+331/127*ww^20, -129/254*ww+341/254*ww^2-129/254*ww^4-367/127*ww^5+341/254*ww^8-266/127*ww^10+341/254*ww^11-266/127*ww^13-129/254*ww^16-367/127*ww^17-266/127*ww^19-367/127*ww^20, -1153/254*ww-481/127*ww^2-1153/254*ww^4-565/127*ww^5-481/127*ww^8-314/127*ww^10-481/127*ww^11-314/127*ww^13-1153/254*ww^16-565/127*ww^17-314/127*ww^19-565/127*ww^20, 140/127*ww+260/127*ww^2+140/127*ww^4+453/127*ww^5+260/127*ww^8+283/127*ww^10+260/127*ww^11+283/127*ww^13+140/127*ww^16+453/127*ww^17+283/127*ww^19+453/127*ww^20, 101/254*ww-647/254*ww^2+101/254*ww^4-199/127*ww^5-647/254*ww^8+98/127*ww^10-647/254*ww^11+98/127*ww^13+101/254*ww^16-199/127*ww^17+98/127*ww^19-199/127*ww^20 }, { 0, 0, 0, 0, 1, -48077/36313*ww-72206/36313*ww^2-48077/36313*ww^4-129477/72626*ww^5-72206/36313*ww^8-60975/36313*ww^10-72206/36313*ww^11-60975/36313*ww^13-48077/36313*ww^16-129477/72626*ww^17-60975/36313*ww^19-129477/72626*ww^20, 60989/36313*ww+13096/36313*ww^2+60989/36313*ww^4+21145/36313*ww^5+13096/36313*ww^8+28518/36313*ww^10+13096/36313*ww^11+28518/36313*ww^13+60989/36313*ww^16+21145/36313*ww^17+28518/36313*ww^19+21145/36313*ww^20, 31387/36313*ww-3874/36313*ww^2+31387/36313*ww^4-17851/36313*ww^5-3874/36313*ww^8+66579/72626*ww^10-3874/36313*ww^11+66579/72626*ww^13+31387/36313*ww^16-17851/36313*ww^17+66579/72626*ww^19-17851/36313*ww^20, -2239/36313*ww+6982/36313*ww^2-2239/36313*ww^4+7185/72626*ww^5+6982/36313*ww^8+5721/36313*ww^10+6982/36313*ww^11+5721/36313*ww^13-2239/36313*ww^16+7185/72626*ww^17+5721/36313*ww^19+7185/72626*ww^20, -23101/36313*ww-40032/36313*ww^2-23101/36313*ww^4-25125/72626*ww^5-40032/36313*ww^8-3479/36313*ww^10-40032/36313*ww^11-3479/36313*ww^13-23101/36313*ww^16-25125/72626*ww^17-3479/36313*ww^19-25125/72626*ww^20, -32225/36313*ww-9715/36313*ww^2-32225/36313*ww^4-51475/72626*ww^5-9715/36313*ww^8+16250/36313*ww^10-9715/36313*ww^11+16250/36313*ww^13-32225/36313*ww^16-51475/72626*ww^17+16250/36313*ww^19-51475/72626*ww^20, 29156/36313*ww+46224/36313*ww^2+29156/36313*ww^4+53627/36313*ww^5+46224/36313*ww^8+19529/72626*ww^10+46224/36313*ww^11+19529/72626*ww^13+29156/36313*ww^16+53627/36313*ww^17+19529/72626*ww^19+53627/36313*ww^20, 24913/36313*ww+73922/36313*ww^2+24913/36313*ww^4+74615/72626*ww^5+73922/36313*ww^8+12765/72626*ww^10+73922/36313*ww^11+12765/72626*ww^13+24913/36313*ww^16+74615/72626*ww^17+12765/72626*ww^19+74615/72626*ww^20, -28838/36313*ww-75387/36313*ww^2-28838/36313*ww^4-93759/72626*ww^5-75387/36313*ww^8-10277/36313*ww^10-75387/36313*ww^11-10277/36313*ww^13-28838/36313*ww^16-93759/72626*ww^17-10277/36313*ww^19-93759/72626*ww^20, -8817/36313*ww-39974/36313*ww^2-8817/36313*ww^4-43031/36313*ww^5-39974/36313*ww^8-44549/72626*ww^10-39974/36313*ww^11-44549/72626*ww^13-8817/36313*ww^16-43031/36313*ww^17-44549/72626*ww^19-43031/36313*ww^20, 19800/36313*ww-48120/36313*ww^2+19800/36313*ww^4-21795/36313*ww^5-48120/36313*ww^8+24272/36313*ww^10-48120/36313*ww^11+24272/36313*ww^13+19800/36313*ww^16-21795/36313*ww^17+24272/36313*ww^19-21795/36313*ww^20, 11095/36313*ww+7148/36313*ww^2+11095/36313*ww^4+64431/72626*ww^5+7148/36313*ww^8-26160/36313*ww^10+7148/36313*ww^11-26160/36313*ww^13+11095/36313*ww^16+64431/72626*ww^17-26160/36313*ww^19+64431/72626*ww^20, 4432/36313*ww+64936/36313*ww^2+4432/36313*ww^4+24612/36313*ww^5+64936/36313*ww^8-49685/72626*ww^10+64936/36313*ww^11-49685/72626*ww^13+4432/36313*ww^16+24612/36313*ww^17-49685/72626*ww^19+24612/36313*ww^20, 48927/36313*ww+5217/36313*ww^2+48927/36313*ww^4-69915/72626*ww^5+5217/36313*ww^8+80385/72626*ww^10+5217/36313*ww^11+80385/72626*ww^13+48927/36313*ww^16-69915/72626*ww^17+80385/72626*ww^19-69915/72626*ww^20, -63615/36313*ww-3853/36313*ww^2-63615/36313*ww^4+5239/36313*ww^5-3853/36313*ww^8-33307/36313*ww^10-3853/36313*ww^11-33307/36313*ww^13-63615/36313*ww^16+5239/36313*ww^17-33307/36313*ww^19+5239/36313*ww^20 }, { 0, 0, 0, 0, 0, 1, -244217/98162*ww+114957/49081*ww^2-244217/98162*ww^4-42164/49081*ww^5+114957/49081*ww^8-224435/49081*ww^10+114957/49081*ww^11-224435/49081*ww^13-244217/98162*ww^16-42164/49081*ww^17-224435/49081*ww^19-42164/49081*ww^20, 117143/98162*ww+173031/98162*ww^2+117143/98162*ww^4+125016/49081*ww^5+173031/98162*ww^8+11555/49081*ww^10+173031/98162*ww^11+11555/49081*ww^13+117143/98162*ww^16+125016/49081*ww^17+11555/49081*ww^19+125016/49081*ww^20, -33289/98162*ww-263607/196324*ww^2-33289/98162*ww^4-86299/98162*ww^5-263607/196324*ww^8+19962/49081*ww^10-263607/196324*ww^11+19962/49081*ww^13-33289/98162*ww^16-86299/98162*ww^17+19962/49081*ww^19-86299/98162*ww^20, 105769/49081*ww+607327/196324*ww^2+105769/49081*ww^4+269707/98162*ww^5+607327/196324*ww^8-2139/49081*ww^10+607327/196324*ww^11-2139/49081*ww^13+105769/49081*ww^16+269707/98162*ww^17-2139/49081*ww^19+269707/98162*ww^20, 680417/196324*ww-104679/49081*ww^2+680417/196324*ww^4+88213/49081*ww^5-104679/49081*ww^8+508333/98162*ww^10-104679/49081*ww^11+508333/98162*ww^13+680417/196324*ww^16+88213/49081*ww^17+508333/98162*ww^19+88213/49081*ww^20, -592421/196324*ww+98798/49081*ww^2-592421/196324*ww^4-89095/49081*ww^5+98798/49081*ww^8-489967/98162*ww^10+98798/49081*ww^11-489967/98162*ww^13-592421/196324*ww^16-89095/49081*ww^17-489967/98162*ww^19-89095/49081*ww^20, -161432/49081*ww-294759/196324*ww^2-161432/49081*ww^4-341693/98162*ww^5-294759/196324*ww^8-158835/49081*ww^10-294759/196324*ww^11-158835/49081*ww^13-161432/49081*ww^16-341693/98162*ww^17-158835/49081*ww^19-341693/98162*ww^20, 169877/49081*ww+71648/49081*ww^2+169877/49081*ww^4+166067/49081*ww^5+71648/49081*ww^8+166945/49081*ww^10+71648/49081*ww^11+166945/49081*ww^13+169877/49081*ww^16+166067/49081*ww^17+166945/49081*ww^19+166067/49081*ww^20, -40510/49081*ww-46783/98162*ww^2-40510/49081*ww^4+406/49081*ww^5-46783/98162*ww^8+21482/49081*ww^10-46783/98162*ww^11+21482/49081*ww^13-40510/49081*ww^16+406/49081*ww^17+21482/49081*ww^19+406/49081*ww^20, 162642/49081*ww+427579/98162*ww^2+162642/49081*ww^4+211295/49081*ww^5+427579/98162*ww^8+21588/49081*ww^10+427579/98162*ww^11+21588/49081*ww^13+162642/49081*ww^16+211295/49081*ww^17+21588/49081*ww^19+211295/49081*ww^20, -126936/49081*ww+95009/49081*ww^2-126936/49081*ww^4-84539/49081*ww^5+95009/49081*ww^8-184407/49081*ww^10+95009/49081*ww^11-184407/49081*ww^13-126936/49081*ww^16-84539/49081*ww^17-184407/49081*ww^19-84539/49081*ww^20, -260226/49081*ww-584705/196324*ww^2-260226/49081*ww^4-496549/98162*ww^5-584705/196324*ww^8-173710/49081*ww^10-584705/196324*ww^11-173710/49081*ww^13-260226/49081*ww^16-496549/98162*ww^17-173710/49081*ww^19-496549/98162*ww^20, 66075/98162*ww+79681/196324*ww^2+66075/98162*ww^4+116255/98162*ww^5+79681/196324*ww^8+30768/49081*ww^10+79681/196324*ww^11+30768/49081*ww^13+66075/98162*ww^16+116255/98162*ww^17+30768/49081*ww^19+116255/98162*ww^20, -74911/98162*ww-498371/196324*ww^2-74911/98162*ww^4-155029/98162*ww^5-498371/196324*ww^8+52719/49081*ww^10-498371/196324*ww^11+52719/49081*ww^13-74911/98162*ww^16-155029/98162*ww^17+52719/49081*ww^19-155029/98162*ww^20 }, { 0, 0, 0, 0, 0, 0, 1, 2798776/7230937*ww-3702666/7230937*ww^2+2798776/7230937*ww^4-4197366/7230937*ww^5-3702666/7230937*ww^8+1156966/7230937*ww^10-3702666/7230937*ww^11+1156966/7230937*ww^13+2798776/7230937*ww^16-4197366/7230937*ww^17+1156966/7230937*ww^19-4197366/7230937*ww^20, 703151/2065982*ww+746375/1032991*ww^2+703151/2065982*ww^4+419788/1032991*ww^5+746375/1032991*ww^8+664899/1032991*ww^10+746375/1032991*ww^11+664899/1032991*ww^13+703151/2065982*ww^16+419788/1032991*ww^17+664899/1032991*ww^19+419788/1032991*ww^20, 3499919/14461874*ww-5557709/7230937*ww^2+3499919/14461874*ww^4-3829711/7230937*ww^5-5557709/7230937*ww^8-1102393/7230937*ww^10-5557709/7230937*ww^11-1102393/7230937*ww^13+3499919/14461874*ww^16-3829711/7230937*ww^17-1102393/7230937*ww^19-3829711/7230937*ww^20, 17013067/14461874*ww+13765687/14461874*ww^2+17013067/14461874*ww^4-2886113/7230937*ww^5+13765687/14461874*ww^8+10931735/7230937*ww^10+13765687/14461874*ww^11+10931735/7230937*ww^13+17013067/14461874*ww^16-2886113/7230937*ww^17+10931735/7230937*ww^19-2886113/7230937*ww^20, 35109841/14461874*ww+27981449/14461874*ww^2+35109841/14461874*ww^4+6757951/7230937*ww^5+27981449/14461874*ww^8+13955940/7230937*ww^10+27981449/14461874*ww^11+13955940/7230937*ww^13+35109841/14461874*ww^16+6757951/7230937*ww^17+13955940/7230937*ww^19+6757951/7230937*ww^20, 7258441/14461874*ww+10023894/7230937*ww^2+7258441/14461874*ww^4+8989674/7230937*ww^5+10023894/7230937*ww^8+5276925/7230937*ww^10+10023894/7230937*ww^11+5276925/7230937*ww^13+7258441/14461874*ww^16+8989674/7230937*ww^17+5276925/7230937*ww^19+8989674/7230937*ww^20, -16206805/7230937*ww-5518074/7230937*ww^2-16206805/7230937*ww^4+5099306/7230937*ww^5-5518074/7230937*ww^8-6179468/7230937*ww^10-5518074/7230937*ww^11-6179468/7230937*ww^13-16206805/7230937*ww^16+5099306/7230937*ww^17-6179468/7230937*ww^19+5099306/7230937*ww^20, -3113767/7230937*ww-10169567/7230937*ww^2-3113767/7230937*ww^4-10423488/7230937*ww^5-10169567/7230937*ww^8-9647828/7230937*ww^10-10169567/7230937*ww^11-9647828/7230937*ww^13-3113767/7230937*ww^16-10423488/7230937*ww^17-9647828/7230937*ww^19-10423488/7230937*ww^20, 1968871/7230937*ww-13690254/7230937*ww^2+1968871/7230937*ww^4-11606955/7230937*ww^5-13690254/7230937*ww^8-3842036/7230937*ww^10-13690254/7230937*ww^11-3842036/7230937*ww^13+1968871/7230937*ww^16-11606955/7230937*ww^17-3842036/7230937*ww^19-11606955/7230937*ww^20, -11897700/7230937*ww+3475023/7230937*ww^2-11897700/7230937*ww^4+15916531/7230937*ww^5+3475023/7230937*ww^8-4923307/7230937*ww^10+3475023/7230937*ww^11-4923307/7230937*ww^13-11897700/7230937*ww^16+15916531/7230937*ww^17-4923307/7230937*ww^19+15916531/7230937*ww^20, -9836697/14461874*ww-4731640/7230937*ww^2-9836697/14461874*ww^4-4220996/7230937*ww^5-4731640/7230937*ww^8-13159694/7230937*ww^10-4731640/7230937*ww^11-13159694/7230937*ww^13-9836697/14461874*ww^16-4220996/7230937*ww^17-13159694/7230937*ww^19-4220996/7230937*ww^20, 1750717/14461874*ww-4700930/7230937*ww^2+1750717/14461874*ww^4-5867173/7230937*ww^5-4700930/7230937*ww^8-1597216/7230937*ww^10-4700930/7230937*ww^11-1597216/7230937*ww^13+1750717/14461874*ww^16-5867173/7230937*ww^17-1597216/7230937*ww^19-5867173/7230937*ww^20, -10319347/14461874*ww-3542802/7230937*ww^2-10319347/14461874*ww^4-4374016/7230937*ww^5-3542802/7230937*ww^8-7173287/7230937*ww^10-3542802/7230937*ww^11-7173287/7230937*ww^13-10319347/14461874*ww^16-4374016/7230937*ww^17-7173287/7230937*ww^19-4374016/7230937*ww^20 }, { 0, 0, 0, 0, 0, 0, 0, 1, -11074091/8651714*ww-5551772/4325857*ww^2-11074091/8651714*ww^4-6698595/8651714*ww^5-5551772/4325857*ww^8-1946205/4325857*ww^10-5551772/4325857*ww^11-1946205/4325857*ww^13-11074091/8651714*ww^16-6698595/8651714*ww^17-1946205/4325857*ww^19-6698595/8651714*ww^20, 15261133/8651714*ww+11108140/4325857*ww^2+15261133/8651714*ww^4+17796609/8651714*ww^5+11108140/4325857*ww^8+2254320/4325857*ww^10+11108140/4325857*ww^11+2254320/4325857*ww^13+15261133/8651714*ww^16+17796609/8651714*ww^17+2254320/4325857*ww^19+17796609/8651714*ww^20, -675128/4325857*ww-804537/8651714*ww^2-675128/4325857*ww^4+5408427/4325857*ww^5-804537/8651714*ww^8+827957/4325857*ww^10-804537/8651714*ww^11+827957/4325857*ww^13-675128/4325857*ww^16+5408427/4325857*ww^17+827957/4325857*ww^19+5408427/4325857*ww^20, -3382930/4325857*ww+3353061/8651714*ww^2-3382930/4325857*ww^4+4478670/4325857*ww^5+3353061/8651714*ww^8-3966005/4325857*ww^10+3353061/8651714*ww^11-3966005/4325857*ww^13-3382930/4325857*ww^16+4478670/4325857*ww^17-3966005/4325857*ww^19+4478670/4325857*ww^20, -4786601/8651714*ww-7033659/8651714*ww^2-4786601/8651714*ww^4-468105/8651714*ww^5-7033659/8651714*ww^8-3864205/8651714*ww^10-7033659/8651714*ww^11-3864205/8651714*ww^13-4786601/8651714*ww^16-468105/8651714*ww^17-3864205/8651714*ww^19-468105/8651714*ww^20, 486398/4325857*ww-2896532/4325857*ww^2+486398/4325857*ww^4-12563493/8651714*ww^5-2896532/4325857*ww^8-4631483/8651714*ww^10-2896532/4325857*ww^11-4631483/8651714*ww^13+486398/4325857*ww^16-12563493/8651714*ww^17-4631483/8651714*ww^19-12563493/8651714*ww^20, 1769473/8651714*ww-1314793/4325857*ww^2+1769473/8651714*ww^4-2705213/4325857*ww^5-1314793/4325857*ww^8+7428227/8651714*ww^10-1314793/4325857*ww^11+7428227/8651714*ww^13+1769473/8651714*ww^16-2705213/4325857*ww^17+7428227/8651714*ww^19-2705213/4325857*ww^20, 12690027/8651714*ww+7245535/4325857*ww^2+12690027/8651714*ww^4+7513619/4325857*ww^5+7245535/4325857*ww^8+7512426/4325857*ww^10+7245535/4325857*ww^11+7512426/4325857*ww^13+12690027/8651714*ww^16+7513619/4325857*ww^17+7512426/4325857*ww^19+7513619/4325857*ww^20, -1760660/4325857*ww-2435788/4325857*ww^2-1760660/4325857*ww^4-13486797/8651714*ww^5-2435788/4325857*ww^8-15142711/8651714*ww^10-2435788/4325857*ww^11-15142711/8651714*ww^13-1760660/4325857*ww^16-13486797/8651714*ww^17-15142711/8651714*ww^19-13486797/8651714*ww^20, 5809905/8651714*ww+3113450/4325857*ww^2+5809905/8651714*ww^4+179206/4325857*ww^5+3113450/4325857*ww^8+1100409/4325857*ww^10+3113450/4325857*ww^11+1100409/4325857*ww^13+5809905/8651714*ww^16+179206/4325857*ww^17+1100409/4325857*ww^19+179206/4325857*ww^20, -9604765/8651714*ww-4986134/4325857*ww^2-9604765/8651714*ww^4-1849564/4325857*ww^5-4986134/4325857*ww^8+1396393/8651714*ww^10-4986134/4325857*ww^11+1396393/8651714*ww^13-9604765/8651714*ww^16-1849564/4325857*ww^17+1396393/8651714*ww^19-1849564/4325857*ww^20, 3002103/8651714*ww-237733/4325857*ww^2+3002103/8651714*ww^4-5102077/8651714*ww^5-237733/4325857*ww^8+1376687/8651714*ww^10-237733/4325857*ww^11+1376687/8651714*ww^13+3002103/8651714*ww^16-5102077/8651714*ww^17+1376687/8651714*ww^19-5102077/8651714*ww^20 }, { 0, 0, 0, 0, 0, 0, 0, 0, 1, -4850033/5344189*ww-5858581/5344189*ww^2-4850033/5344189*ww^4-6563287/5344189*ww^5-5858581/5344189*ww^8-4160084/5344189*ww^10-5858581/5344189*ww^11-4160084/5344189*ww^13-4850033/5344189*ww^16-6563287/5344189*ww^17-4160084/5344189*ww^19-6563287/5344189*ww^20, 2508233/5344189*ww+5369064/5344189*ww^2+2508233/5344189*ww^4+14757/5344189*ww^5+5369064/5344189*ww^8+3259585/5344189*ww^10+5369064/5344189*ww^11+3259585/5344189*ww^13+2508233/5344189*ww^16+14757/5344189*ww^17+3259585/5344189*ww^19+14757/5344189*ww^20, 4896679/5344189*ww+4453808/5344189*ww^2+4896679/5344189*ww^4+1008548/5344189*ww^5+4453808/5344189*ww^8+5858581/5344189*ww^10+4453808/5344189*ww^11+5858581/5344189*ww^13+4896679/5344189*ww^16+1008548/5344189*ww^17+5858581/5344189*ww^19+1008548/5344189*ww^20, 1651851/5344189*ww+1194223/5344189*ww^2+1651851/5344189*ww^4+1299498/5344189*ww^5+1194223/5344189*ww^8+1605205/10688378*ww^10+1194223/5344189*ww^11+1605205/10688378*ww^13+1651851/5344189*ww^16+1299498/5344189*ww^17+1605205/10688378*ww^19+1299498/5344189*ww^20, -4453808/5344189*ww+442871/5344189*ww^2-4453808/5344189*ww^4+4850033/5344189*ww^5+442871/5344189*ww^8-1008548/5344189*ww^10+442871/5344189*ww^11-1008548/5344189*ww^13-4453808/5344189*ww^16+4850033/5344189*ww^17-1008548/5344189*ww^19+4850033/5344189*ww^20, 2908287/5344189*ww+1875606/5344189*ww^2+2908287/5344189*ww^4+1090813/10688378*ww^5+1875606/5344189*ww^8-499635/10688378*ww^10+1875606/5344189*ww^11-499635/10688378*ww^13+2908287/5344189*ww^16+1090813/10688378*ww^17-499635/10688378*ww^19+1090813/10688378*ww^20, -2646452/5344189*ww-5377630/5344189*ww^2-2646452/5344189*ww^4-6210934/5344189*ww^5-5377630/5344189*ww^8-9010117/10688378*ww^10-5377630/5344189*ww^11-9010117/10688378*ww^13-2646452/5344189*ww^16-6210934/5344189*ww^17-9010117/10688378*ww^19-6210934/5344189*ww^20, -5369064/5344189*ww-2860831/5344189*ww^2-5369064/5344189*ww^4+3244828/5344189*ww^5-2860831/5344189*ww^8-14757/5344189*ww^10-2860831/5344189*ww^11-14757/5344189*ww^13-5369064/5344189*ww^16+3244828/5344189*ww^17-14757/5344189*ww^19+3244828/5344189*ww^20, -1241679/5344189*ww-3926211/5344189*ww^2-1241679/5344189*ww^4-4301887/5344189*ww^5-3926211/5344189*ww^8-8589017/10688378*ww^10-3926211/5344189*ww^11-8589017/10688378*ww^13-1241679/5344189*ww^16-4301887/5344189*ww^17-8589017/10688378*ww^19-4301887/5344189*ww^20, 3397804/5344189*ww+23323/5344189*ww^2+3397804/5344189*ww^4+1698497/10688378*ww^5+23323/5344189*ww^8+1909047/10688378*ww^10+23323/5344189*ww^11+1909047/10688378*ww^13+3397804/5344189*ww^16+1698497/10688378*ww^17+1909047/10688378*ww^19+1698497/10688378*ww^20, 1147577/5344189*ww+947145/5344189*ww^2+1147577/5344189*ww^4+1414891/10688378*ww^5+947145/5344189*ww^8-398999/5344189*ww^10+947145/5344189*ww^11-398999/5344189*ww^13+1147577/5344189*ww^16+1414891/10688378*ww^17-398999/5344189*ww^19+1414891/10688378*ww^20 }, { 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1/2*ww-ww^2-1/2*ww^4-ww^8-ww^11-1/2*ww^16, -1/2*ww-1/2*ww^4-ww^10-ww^13-1/2*ww^16-ww^19, -1/2*ww-1/2*ww^4-1/2*ww^5-1/2*ww^10-1/2*ww^13-1/2*ww^16-1/2*ww^17-1/2*ww^19-1/2*ww^20, -1/2*ww^2-ww^5-1/2*ww^8-1/2*ww^11-ww^17-ww^20, -1/4*ww-1/4*ww^2-1/4*ww^4-1/4*ww^8+1/2*ww^10-1/4*ww^11+1/2*ww^13-1/4*ww^16+1/2*ww^19, -(ww^3)-(ww^3)^2-3/4*(ww^3)^3-(ww^3)^4-3/4*(ww^3)^5-3/4*(ww^3)^6, ww+1/2*ww^2+ww^4+1/2*ww^8+1/2*ww^11+ww^16, -1/4*ww+1/4*ww^2-1/4*ww^4+1/4*ww^8+1/4*ww^11-1/4*ww^16, -1/4*ww+1/4*ww^2-1/4*ww^4+1/4*ww^8-1/2*ww^10+1/4*ww^11-1/2*ww^13-1/4*ww^16-1/2*ww^19, -1/2*ww-1/2*ww^2-1/2*ww^4-ww^5-1/2*ww^8-1/2*ww^10-1/2*ww^11-1/2*ww^13-1/2*ww^16-ww^17-1/2*ww^19-ww^20 } };
    
    
------------------------------------------------------------------




Mat1 = symmetricMatrix(Basis1);
Mat2 = symmetricMatrix(Basis2);

M=matrix{
	{ 0, 0,0,0,0,0,0,w,-v,u},
	{0,0,0,0,0,-w,v,0,0,-z},
	{ 0,0,0,0,w,0,-u,0,z,0},
	{0,0,0,0,-v,u,0,-z,0,0},
	{ 0,0,0,0,0,0,0,0,0,y},
	{ 0,0,0,0,0,0,0,0,-y,0},
	{ 0,0,0,0,0,0,0,y,0,0},
	{ 0,0,0,0,0,0,0,0,0,0},
	{ 0,0,0,0,0,0,0,0,0,0},
	{ 0,0,0,0,0,0,0,0,0,0}
};


MM = M + transpose ( M );
Lambda1 = Mat1-MM;
Lambda2 = Mat2-MM;
	
	
--MatA is the symmetric matrix associated to the basis of the lagrangian A
d1 = det(Lambda1); --polynomial of degree 6, the equation for the EPW
I1 = ideal d1;
degree(I1) --returns 6
s1 = ideal singularLocus I1; --singular locus of the EPW over the finite field
dim(s1) --returns 3, so the projective dim is 2
degree(s1) --returns 40
I1h = homogenize(I1,x) --ideal of EPW sextic Y
S1h = ideal singularLocus I1h


	
--case 2
d2 = det(Lambda2);
I2 = ideal d2; 
degree I2
s2 = ideal singularLocus I2; --singular locus of the EPW over the finite field
dim(s2)
degree(s2)
I2h = homogenize(I2,x)
S2h = ideal singularLocus I2h

--J2 = minors(8,Lambda2);
--dim(J2)
--J2h = saturate homogenize(J2,x);
--Z2 = Proj(P/J2h);
--dim(Z2)


vari = vector {x, y, z, u, v, w}
--involution
g1 = 1_F * (matrix {
{-1,0,0,0,0,0},
{0,0,1,0,0,0},
{0,1,0,0,0,0},
{0,0,0,0,1,0},
{0,0,0,1,0,0},
{0,0,0,0,0,-1}});
--order 5 guy
g2 = 1_F * (matrix {
{0,1,0,0,0,0},
{0,-1,0,0,1,ww^7+1},
{0,0,-1,0,0,0},
{0,0,-ww^7-1,0,0,1},
{-1,-1,0,ww^7+1,0,0},
{0,0,0,-1,0,0}});
g1 = transpose g1
g2 = transpose g2
mapg1 = map(P, P, g1)
mapg2 = map(P, P, g2)


==> anc/M10.g <==
LoadPackage("orb");
InducedMapOnWedge := function(Mat) #computes the matrix of the linear map induced by the matrix Mat on the third Exterior Power of the underlying space in the basis of lexographically ordered simple vectors obtainted through multiplication of the canonical basis
	local n, #n - dimension of the underlying space
		N, #N - dimenstion of the exterior power of the space 
		ResultMat, #ResultMat will be the returned matrix
		i, j, k, #three indices for rows of three vectores
		ind_i, ind_j, ind_k, #three indices for respective columns of those vectors
		indices, sign, #indices will be a list of ind_i, ind_j, ind_k; sign will be the sign of the permutation sorting them so ind_i < ind_j < ind_k
		coef, #coef will copmute which position wedge of i-th, j-th, and k-th element of the basis of the n-dimensional space takes in the lexographic ordered basis of its exterior power
		coef1, coef2; #they will store the cooirdinates obtained from the above function
	n := Size(Mat);
	N := Binomial(n, 3);
	ResultMat := 0*IdentityMat(N);
	
	coef := function(dim, list)
		local coefficient, index;
		coefficient := 1;
		for index in [1..list[1]-1] do
			coefficient := coefficient + Binomial(dim - index, 2);
		od;
		for index in [list[1]+1..list[2]-1] do
			coefficient := coefficient + dim - index;
		od;
		for index in [list[2]+1..list[3]-1] do
			coefficient := coefficient + 1;
		od;
		return coefficient;
	end;
	
	for i in [1..n-2] do
		for ind_i in [1..n] do
			if Mat[i][ind_i] <> 0 then
				for j in [i+1..n-1] do
					for ind_j in [1..n] do
						if Mat[j][ind_j] <> 0 then 
							for k in [j+1..n] do
								for ind_k in [1..n] do
									indices := [ind_i, ind_j, ind_k];
									sign := SignPerm(Sortex(indices));
									coef1 := coef(n, [i, j, k]);
									coef2 := coef(n, indices);
									if IsSet(indices) then
										ResultMat[coef1][coef2] :=  ResultMat[coef1][coef2] + sign * Mat[i][ind_i] * Mat[j][ind_j] * Mat[k][ind_k];
									fi;
								od;
							od;
						fi;
					od;
				od;
			fi;
		od;
	od;
	return ResultMat;
end;;

CheckLagrangianWedge3_6 := function(L) #checks if a subspace of Wedge^3V_6 is a Lagrangian space
	local 
		B, #basis of the space L
		i, #index
		v, w, #vectors
		wedge; # value of the wedge of two vectors
	B := Basis(L);
	for v in B do
		for w in B do
			wedge := 0;
			for i in [1..20] do
				if i in [8..13] then
					wedge := wedge + (-1)^((i mod 2)) * v[i] * w[20 - i + 1];

				else
					wedge := wedge + (-1)^((i mod 2) + 1) * v[i] * w[20 - i + 1];
				fi;
			od;
			if not (wedge = 0) then
				return false;
			fi;
		od;
	od;
	return true;
end;;

OrbitSpace := function(vec, Gr, F) #returns the space spanned by the orbit of the vector vec by group Gr over the field F
	local l, g;
	l := []; 
	for g in Gr do 
		Add(l, vec*g);
	od; 
	return VectorSpace(F, l); 
end;;

OrbitSpaceRandom := function(vec, gens, field, howmany) 
	local l, g, pr, counter;
	l := [];
	pr := ProductReplacer(gens);
	for counter in [1..howmany] do 
		g := Next(pr);
		Add(l, vec*g); 
	od;
	return VectorSpace(field, l); 
end;;

w3 := E(3); W3 := E(3)^2;
b7 := E(7)+E(7)^2+E(7)^4; B7 := -1-b;  # b7, b7**
i4 := E(4);
sqrt6 := ((E(6) + E(3))*(E(8)+E(8)^3));
Fie := CF(420);
#3M10
g1 := [
	[1,0,0,0,0,0],
	[0,0,1,0,0,0],
	[0,1,0,0,0,0],
	[0,0,0,0,1,0],
	[0,0,0,1,0,0],
	[0,0,0,0,0,1]
];

g2 := [
	[0,1,0,0,0,0],
	[0,0,w3,0,0,0],
	[0,0,0,1,0,0],
	[W3,0,0,0,0,0],
	[0,0,0,0,0,1],
	[0,0,0,0,1,0]
];

g3 := 1/sqrt6 * [
	[1,w3,W3,w3,1,w3],
	[W3,1,1,w3,w3,w3],
	[w3,1,W3,w3,W3,W3],
	[W3,W3,w3,w3,1,W3],
	[1,W3,1,w3,W3,1],
	[W3,W3,W3,W3,W3,w3]
];

3M10 := Group([g1, g2,g3]);;
N := Group(E(3)*IdentityMat(6));;
h := NaturalHomomorphismByNormalSubgroup(3M10, N);;
M10 := Image(h);;
AS := AllSubgroups(M10);;
ConjS := [];; 
UnConj := [];;
for i in [1..Size(AS)] do 
	newclass := true;
	for j in UnConj do 
		if IsConjugate(M10, AS[i], AS[j]) then 
			Add(ConjS, j); 
			newclass := false;
			break; 
		fi; 
	od; 
	if newclass then 
		Add(ConjS, i); 
		Add(UnConj, i); 
	fi; 
od;
ClassList := [];;
for i in UnConj do
	Add(ClassList, ConjugateSubgroups(M10, AS[i]));
od;


		
ESps := [];;
for i in UnConj do
	Print(i, "\n");
	sG := AS[i];
	Sps := [];
	for g in GeneratorsOfGroup(sG) do
		rr := PreImage(h, [g]);
		r := rr[1];
		Add(Sps, Eigenspaces(CF(Lcm(3, Order(g))), r));
	od;
	Add(ESps, Sps);
od;


GAPtoM2 := function(L)
	local newL;
	newL := L;
	newL := ReplacedString(newL, "[", "{");
	newL := ReplacedString(newL, "]", "}");
	newL := ReplacedString(newL, "E(3)", "(t^80)");
	newL := ReplacedString(newL, "E(4)", "(t^60)");
	newL := ReplacedString(newL, "E(5)", "(t^48)");
	newL := ReplacedString(newL, "E(8)", "(t^30)");
	newL := ReplacedString(newL, "E(12)", "(t^20)");
	newL := ReplacedString(newL, "E(15)", "(t^16)");
	newL := ReplacedString(newL, "E(20)", "(t^12)");
	newL := ReplacedString(newL, "E(24)", "(t^10)");
	newL := ReplacedString(newL, "E(48)", "(t^5)");
	return newL;
end;;




global_intersection := function (spaces_per_gen)
	local inters, interstemp, inter, inter1, space;
	inters := [CF(420)^6];
	interstemp := [];
	for spaces_of_gen in spaces_per_gen do
		interstemp := [];
		for inter in inters do
			inter0 := VectorSpace(CF(420), Basis(inter));
			for space in spaces_of_gen do 
				sp := VectorSpace(CF(420), Basis(space));
				inter1 := Intersection(sp, inter);
				if Dimension(inter1) > 0 then
					Add(interstemp, inter1);
				fi;
			od;
		od;
		inters := interstemp;
	od;
	return inters;
end;;
fixed := [];;
count := 1;;
for esp in ESps do
	Print(count, "\n");
	count := count + 1;
	Add(fixed, global_intersection(esp));
od;
nonemptyfixind := [];;
trimfixed := [];;
for i in [1..Size(fixed)] do
	if Size(fixed[i]) > 0 then
		Add(nonemptyfixind, UnConj[i]);
		Add(trimfixed, fixed[i]);
	fi;
od;
OrthComps := [];;
for fix in trimfixed do
	orthcomps := [];
	for sp in fix do
		Add(orthcomps, NullspaceMat(TransposedMat(List(Basis(sp)))));
	od;
	Add(OrthComps, orthcomps);
od;

GAPtoM2(String(OrthComps));
OverGroups := [];
for i in [1..Size(trimfixed)] do
	og := [];
	Print(i, " : ");
	for j in [(i+1)..Size(trimfixed)] do
		for g in ClassList[j] do
			if IsSubgroup(g, AS[UnConj[i]]) then
				Add(og, j);
				break;
			fi;
		od;
	od;
	Print("\n");
	Add(OverGroups, og);
od;
fCatch := function(f, x)
	local result;
    BreakOnError := false;
    result := CALL_WITH_CATCH(f, [ x ]);;
    BreakOnError := true;
    return result;
end;

for i in [1..Size(nonemptyfixind)] do 
	Print(i, " ", StructureDescription(AS[nonemptyfixind[i]]), "/");
	idg := fCatch(IdGroup, AS[nonemptyfixind[i]]);;
	if idg[1] then
		Print(IdGroup(AS[nonemptyfixind[i]]), " : ");
	else
		Print("[ ", Order(AS[nonemptyfixind[i]]), ", - ]", " : ");
	fi;
	for s in trimfixed[i] do 
		Print(Dimension(s) - 1, " "); 
	od; 
	Print("\n"); 
od;




#######LAGRANGIAN SPACES#######		
M10_20 := Group([InducedMapOnWedge(g1), InducedMapOnWedge(g2), InducedMapOnWedge(g3)]);
CC := ConjugacyClasses(M10_20);
ImportantCC := [];
for C in CC do
	if Trace(Representative(C)) > 0 then
		Add(ImportantCC, C);
	fi;
od;
flag := true;
for ind in [1..Length(ImportantCC)] do
	if Trace(Representative(ImportantCC[ind])) = 1 then
		if flag then
			ind1 := ind;
			flag := false;
		else
			ind2 := ind;
		fi;
	fi;
od;

e1 := CanonicalBasis(Rationals^20)[1];
P1 := 0 * IdentityMat(20); #projector onto subspace invariant under the a subreprepresentation
for ind in [1..Length(ImportantCC)] do
	Paux := 0 * IdentityMat(20);
	for g in ImportantCC[ind] do
		Paux := Paux + g;
	od;
	if ind = ind1 then
		P1 := P1 - b * Paux;
	elif ind = ind2 then
		P1 := P1 - B * Paux;
	else 
		P1 := P1 + Trace(Representative(ImportantCC[ind]))/2 * Paux;
	fi;
od;
v1 := e1 * P1;;
V1 := OrbitSpaceRandom(v1, M10_20, Fie, 50);;
CheckLagrangianWedge3_6(V1);
Basis1 := Basis(V1);;

P2 := 0 * IdentityMat(20); #projector onto subspace invariant under the a subreprepresentation
for ind in [1..Length(ImportantCC)] do
	Paux := 0 * IdentityMat(20);
	for g in ImportantCC[ind] do
		Paux := Paux + g;
	od;
	if ind = ind1 then
		P2 := P2 - B * Paux;
	elif ind = ind2 then
		P2 := P2 - b * Paux;
	else 
		P2 := P2 + Trace(Representative(ImportantCC[ind]))/2 * Paux;
	fi;
od;
v2 := e1 * P2;;
V2 := OrbitSpaceRandom(v2, M10_20, Fie, 50);;
CheckLagrangianWedge3_6(V2);
Basis2 := Basis(V2);;




==> anc/M10_EPW.m2 <==
--computes the symmetrix matrix for the Lagrangian
symmetricMatrix = BasisOfLagrangian -> ( 
		--BasisOfLagrangian given as a list of lists
		BasisOfDomain = {};
		BasisOfCodomain = {};
		for v in BasisOfLagrangian do (
			
			--the first 10 coordinates
			v1 = take (v, {0,9});
			
			--the last 10 coordinates
			v2t = take (v, {10,19});
			
			--reordering the last 10 coordinates to get it in the basis dual to the one in which v1 is written 
			mult = {1,-1,1,-1,1,-1,1,1,-1,1};
			v2 = {};
			for i from 0 to 9 do (
				v2 = append(v2, mult_i * v2t_(9-i));
			);
			
			--resulting halves of vectors added to the bases of the domain/codomain space
			BasisOfDomain = append(BasisOfDomain, v1);
			BasisOfCodomain = append(BasisOfCodomain, v2);
			
		);
		
		--change of bases to the canonical ones
		M1 = inverse transpose matrix BasisOfDomain;
		M2 = transpose matrix BasisOfCodomain;
		M2 * M1
);

--check if vectors given in canonical coordinates of Wedge^3V_6 generate a Lagrangian space
isLagrangian = Bas -> (
	ret = true;
	for v in Bas do (
		for w in Bas do (
			wedge = 0;
			expons = {1,-1,1,-1,1,-1,1,1,-1,1,-1,1,-1,-1,1,-1,1,-1,1,-1};
			for i from 0 to 19 do (
				wedge = wedge + expons_i * v_i * w_(19-i);
			);
			if wedge != 0 then ret = false;
		);
	);
	ret
);


p = 1201;
F = ZZ / p ;
P = F[x ,y ,z ,u ,v , w ];
t;
for i in 1..(p-1) do	
	if (i_F^60 == -1_F and i_F^40 != 1_F and i_F^24 != 1_F) then (
		t = i_F; break; -- root of unity of order 120
);   
Basis1 = { { 1, 1, (t^80), -6, 0, 0, 1, 0, (t^80)^2, (t^80)^2, 0, 0, -(t^80)^2, 0, -1, -(t^80)^2, -3*(t^80)+3*(t^80)^2, 0, 0, 0 }, { 0, 1, 0, 0, 0, -1/9*(t^80)+1/9*(t^80)^2, 1/9*(t^80)-1/9*(t^80)^2, 0, 0, 2/9*(t^80)+1/9*(t^80)^2, 0, -1/9*(t^80)-2/9*(t^80)^2, -2/9*(t^80)-1/9*(t^80)^2, 0, 0, 2/9*(t^80)+1/9*(t^80)^2, 1/9*(t^80)-1/9*(t^80)^2, 2/9*(t^80)+1/9*(t^80)^2, 2/3*(t^80)-2/3*(t^80)^2, -1/9*(t^80)+1/9*(t^80)^2 }, { 0, 0, 1, 4/7*(t^80)-39/14*(t^80)^2, 3/14*(t^80)-5/14*(t^80)^2, -8/63*(t^80)-83/126*(t^80)^2, 44/63*(t^80)+55/63*(t^80)^2, -3/14*(t^80)+5/14*(t^80)^2, 8/7*(t^80)+3/7*(t^80)^2, 1/9*(t^80)-4/9*(t^80)^2, -1/2, -1/18*(t^80)-11/18*(t^80)^2, -61/63*(t^80)-8/63*(t^80)^2, -1/2*(t^80)^2, 4/7*(t^80)-2/7*(t^80)^2, -2/63*(t^80)+8/63*(t^80)^2, 197/63*(t^80)+136/63*(t^80)^2, -7/18*(t^80)-4/9*(t^80)^2, 16/21*(t^80)+19/42*(t^80)^2, -44/63*(t^80)-47/126*(t^80)^2 }, { 0, 0, 0, 1, -(t^80), -1/9*(t^80)+1/9*(t^80)^2, -8/9*(t^80)-10/9*(t^80)^2, (t^80), -6*(t^80)^2, 2/9*(t^80)+10/9*(t^80)^2, 0, -28/9*(t^80)-56/9*(t^80)^2, -2/9*(t^80)-1/9*(t^80)^2, 0, 1, 2/9*(t^80)+1/9*(t^80)^2, 1/9*(t^80)-1/9*(t^80)^2, 2/9*(t^80)+10/9*(t^80)^2, 2/3*(t^80)-2/3*(t^80)^2, 8/9*(t^80)+10/9*(t^80)^2 }, { 0, 0, 0, 0, 1, -2/9*(t^80)-4/9*(t^80)^2, 11/9*(t^80)-5/9*(t^80)^2, 4/3*(t^80)+5/3*(t^80)^2, 17/3*(t^80)+7/3*(t^80)^2, -17/9*(t^80)-1/9*(t^80)^2, 1/2*(t^80)-1/2*(t^80)^2, 71/18*(t^80)-5/18*(t^80)^2, 13/18*(t^80)+7/9*(t^80)^2, -2/3*(t^80)-5/6*(t^80)^2, 2/3*(t^80)-1/6*(t^80)^2, -7/18*(t^80)-1/9*(t^80)^2, -4/9*(t^80)-7/18*(t^80)^2, -19/18*(t^80)-4/9*(t^80)^2, 2/3*(t^80)+5/6*(t^80)^2, -2/9*(t^80)+19/18*(t^80)^2 }, { 0, 0, 0, 0, 0, 1, 157/79*(t^80)+55/79*(t^80)^2, -6/79*(t^80)+93/79*(t^80)^2, -57/79*(t^80)+528/79*(t^80)^2, -66/79*(t^80)-83/79*(t^80)^2, 105/158*(t^80)-87/158*(t^80)^2, 419/158*(t^80)+1287/158*(t^80)^2, 3/2*(t^80)+2*(t^80)^2, -138/79*(t^80)-225/158*(t^80)^2, 126/79*(t^80)+123/158*(t^80)^2, -249/158*(t^80)-65/79*(t^80)^2, 70/79*(t^80)-37/158*(t^80)^2, 27/158*(t^80)-71/79*(t^80)^2, -72/79*(t^80)+99/158*(t^80)^2, -73/79*(t^80)-107/158*(t^80)^2 }, { 0, 0, 0, 0, 0, 0, 1, 1862/4329*(t^80)-1496/4329*(t^80)^2, 18439/4329*(t^80)+3140/4329*(t^80)^2, 77/4329*(t^80)+2401/4329*(t^80)^2, -929/962*(t^80)-207/481*(t^80)^2, 3321/962*(t^80)-586/481*(t^80)^2, 128/481*(t^80)-1069/962*(t^80)^2, 3301/8658*(t^80)+11891/8658*(t^80)^2, 1397/8658*(t^80)-5501/8658*(t^80)^2, 1940/4329*(t^80)+8825/8658*(t^80)^2, -5951/8658*(t^80)-6631/8658*(t^80)^2, -2243/4329*(t^80)-173/8658*(t^80)^2, 7861/8658*(t^80)+6107/8658*(t^80)^2, 193/962*(t^80)+421/962*(t^80)^2 }, { 0, 0, 0, 0, 0, 0, 0, 1, -718/133*(t^80)-180/133*(t^80)^2, 253/133*(t^80)+129/133*(t^80)^2, -879/1064*(t^80)-129/266*(t^80)^2, -3975/1064*(t^80)+831/532*(t^80)^2, -39/133*(t^80)+303/1064*(t^80)^2, -879/1064*(t^80)-649/1064*(t^80)^2, -69/1064*(t^80)+787/1064*(t^80)^2, -239/532*(t^80)-1119/1064*(t^80)^2, 879/1064*(t^80)+383/1064*(t^80)^2, 145/266*(t^80)+291/1064*(t^80)^2, -123/152*(t^80)-127/152*(t^80)^2, 309/1064*(t^80)-795/1064*(t^80)^2 }, { 0, 0, 0, 0, 0, 0, 0, 0, 1, 2/13*(t^80)+1/26*(t^80)^2, 27/208*(t^80)+9/52*(t^80)^2, -255/208*(t^80)-33/52*(t^80)^2, -3/26*(t^80)+33/208*(t^80)^2, -19/208*(t^80)-47/208*(t^80)^2, -19/208*(t^80)+5/208*(t^80)^2, 11/104*(t^80)-27/208*(t^80)^2, 19/208*(t^80)+47/208*(t^80)^2, 7/52*(t^80)+33/208*(t^80)^2, -25/208*(t^80)-55/208*(t^80)^2, 27/208*(t^80)-3/208*(t^80)^2 }, { 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 5/4*(t^80)+5/8*(t^80)^2, -1/4*(t^80)-1/8*(t^80)^2, 1/8*(t^80)-1/8*(t^80)^2, -1/8*(t^80)-1/4*(t^80)^2, -1/8*(t^80)-1/4*(t^80)^2, -1/8, 1/8*(t^80)+1/4*(t^80)^2, 1/8*(t^80)-1/8*(t^80)^2, -1/8*(t^80), -1/8*(t^80) } };
Basis2 = { { 1, 5/7*(t^80)-3/7*(t^80)^2, -(t^80), -5/7*(t^80)+3/7*(t^80)^2, 3/7*(t^80)+8/7*(t^80)^2, 1, -5/7*(t^80)+3/7*(t^80)^2, -3/7*(t^80)-8/7*(t^80)^2, 6/7*(t^80)+9/7*(t^80)^2, 8/7*(t^80)+5/7*(t^80)^2, (t^80), 3/7*(t^80)-6/7*(t^80)^2, (t^80)^2, 1, -5/7*(t^80)+3/7*(t^80)^2, -(t^80)^2, -1, 8/7*(t^80)+5/7*(t^80)^2, 1, 5/7*(t^80)-3/7*(t^80)^2 }, { 0, 1, 5/7*(t^80)+8/7*(t^80)^2, 4/7*(t^80)+12/7*(t^80)^2, 2/7*(t^80)-8/7*(t^80)^2, -6/7*(t^80)+10/7*(t^80)^2, -11/7*(t^80)+37/7*(t^80)^2, -(t^80), 2*(t^80), 8/7*(t^80)-4/7*(t^80)^2, -5/7*(t^80)-8/7*(t^80)^2, -9/7*(t^80)-6/7*(t^80)^2, 16/7*(t^80)+6/7*(t^80)^2, -6*(t^80)-4*(t^80)^2, -1, -8/7*(t^80)-3/7*(t^80)^2, 3/7*(t^80)-5/7*(t^80)^2, -8/7*(t^80)-10/7*(t^80)^2, 0, 1 }, { 0, 0, 1, -87/43*(t^80)-37/43*(t^80)^2, 1/43*(t^80)-6/43*(t^80)^2, -76/43*(t^80)-60/43*(t^80)^2, -259/43*(t^80)-209/43*(t^80)^2, 7/43*(t^80)-42/43*(t^80)^2, 33/43*(t^80)+60/43*(t^80)^2, 8/43*(t^80)+38/43*(t^80)^2, 1/43*(t^80)-6/43*(t^80)^2, 19/43*(t^80)+15/43*(t^80)^2, -24/43*(t^80)+58/43*(t^80)^2, 77/43*(t^80)-161/43*(t^80)^2, -18/43*(t^80)+22/43*(t^80)^2, 34/43*(t^80)+11/43*(t^80)^2, 20/43*(t^80)+52/43*(t^80)^2, (t^80), 31/43*(t^80)+29/43*(t^80)^2, 18/43*(t^80)-22/43*(t^80)^2 }, { 0, 0, 0, 1, 13/189*(t^80)+32/189*(t^80)^2, -1/63*(t^80)-1/21*(t^80)^2, -160/189*(t^80)-158/189*(t^80)^2, -17/189*(t^80)-16/189*(t^80)^2, -10/63*(t^80)+4/21*(t^80)^2, -8/189*(t^80)+74/189*(t^80)^2, 13/189*(t^80)+32/189*(t^80)^2, 13/63*(t^80)+4/63*(t^80)^2, 8/189*(t^80)+10/189*(t^80)^2, 55/189*(t^80)-73/189*(t^80)^2, 4/21*(t^80)+8/63*(t^80)^2, 22/189*(t^80)-46/189*(t^80)^2, -76/189*(t^80)+94/189*(t^80)^2, 2/189*(t^80)-29/189*(t^80)^2, 5/27*(t^80)+1/27*(t^80)^2, -1/27*(t^80)+1/27*(t^80)^2 }, { 0, 0, 0, 0, 1, -5*(t^80)-19*(t^80)^2, -13*(t^80), 4*(t^80), 4*(t^80)+2*(t^80)^2, 4*(t^80), 1, 4*(t^80)+5*(t^80)^2, (t^80)+4*(t^80)^2, -10*(t^80)-16*(t^80)^2, -20*(t^80)-7*(t^80)^2, 4*(t^80)+3*(t^80)^2, -2*(t^80)+(t^80)^2, -1, 2*(t^80)-3*(t^80)^2, (t^80)-2*(t^80)^2 }, { 0, 0, 0, 0, 0, 1, -42692/127471*(t^80)+48595/127471*(t^80)^2, 9566/127471*(t^80)-24307/127471*(t^80)^2, 23261/127471*(t^80)+1485/127471*(t^80)^2, 10891/127471*(t^80)-22277/127471*(t^80)^2, -4398/127471*(t^80)-5295/127471*(t^80)^2, 32497/127471*(t^80)+10344/127471*(t^80)^2, 21657/127471*(t^80)+29813/127471*(t^80)^2, -93264/127471*(t^80)-68810/127471*(t^80)^2, -83943/127471*(t^80)+62840/127471*(t^80)^2, 21547/127471*(t^80)-1622/127471*(t^80)^2, 4318/127471*(t^80)+17198/127471*(t^80)^2, 12479/127471*(t^80)+2764/127471*(t^80)^2, -10644/127471*(t^80)-28814/127471*(t^80)^2, -3562/127471*(t^80)-21331/127471*(t^80)^2 }, { 0, 0, 0, 0, 0, 0, 1, -5780/69831*(t^80)-28306/69831*(t^80)^2, 38093/69831*(t^80)+8896/69831*(t^80)^2, -14459/69831*(t^80)-31657/69831*(t^80)^2, -3600/7759*(t^80)-12350/23277*(t^80)^2, -7066/23277*(t^80)+6935/23277*(t^80)^2, -821/7759*(t^80)+10654/23277*(t^80)^2, 40939/69831*(t^80)-39217/69831*(t^80)^2, 983/69831*(t^80)-6599/69831*(t^80)^2, 8320/69831*(t^80)+6353/69831*(t^80)^2, -5648/69831*(t^80)-4447/69831*(t^80)^2, 14990/69831*(t^80)-17846/69831*(t^80)^2, 33820/69831*(t^80)+29909/69831*(t^80)^2, 3442/23277*(t^80)-2458/23277*(t^80)^2 }, { 0, 0, 0, 0, 0, 0, 0, 1, -184/61*(t^80)-75/61*(t^80)^2, 124/61*(t^80)-765/61*(t^80)^2, -1389/244*(t^80)-3891/244*(t^80)^2, 411/244*(t^80)-651/244*(t^80)^2, 705/244*(t^80)+180/61*(t^80)^2, 60/61*(t^80)-239/244*(t^80)^2, 93/61*(t^80)-343/244*(t^80)^2, 133/244*(t^80)-411/122*(t^80)^2, -60/61*(t^80)+361/244*(t^80)^2, 347/244*(t^80)+111/122*(t^80)^2, 177/61*(t^80)+823/244*(t^80)^2, 345/122*(t^80)+1059/244*(t^80)^2 }, { 0, 0, 0, 0, 0, 0, 0, 0, 1, 48/13*(t^80)-16/13*(t^80)^2, 125/78*(t^80)-547/156*(t^80)^2, 107/78*(t^80)+11/156*(t^80)^2, 67/156*(t^80)+125/156*(t^80)^2, 33/52*(t^80)+1/26*(t^80)^2, 151/156*(t^80)+8/39*(t^80)^2, 157/156*(t^80)-61/156*(t^80)^2, -33/52*(t^80)-1/26*(t^80)^2, 41/156*(t^80)+73/156*(t^80)^2, 35/156*(t^80)+83/78*(t^80)^2, 3/52*(t^80)+16/13*(t^80)^2 }, { 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -7/6*(t^80)-7/12*(t^80)^2, -1/6*(t^80)-1/12*(t^80)^2, 1/12*(t^80)-1/12*(t^80)^2, -1/12*(t^80)-1/6*(t^80)^2, -1/12*(t^80)-1/6*(t^80)^2, 1/4, 1/12*(t^80)+1/6*(t^80)^2, 1/12*(t^80)-1/12*(t^80)^2, 1/4*(t^80), 1/4*(t^80) } };
Mat1 = symmetricMatrix(Basis1);
Mat2 = symmetricMatrix(Basis2);

M=matrix{
	{ 0,0,0,0,0,0,0,v,-u,z},
	{0,0,0,0,0,-v,u,0,0,-y},
	{ 0,0,0,0,v,0,-z,0,y,0},
	{0,0,0,0,-u,z,0,-y,0,0},
	{ 0,0,0,0,0,0,0,0,0,x},
	{ 0,0,0,0,0,0,0,0,-x,0},
	{ 0,0,0,0,0,0,0,x,0,0},
	{ 0,0,0,0,0,0,0,0,0,0},
	{ 0,0,0,0,0,0,0,0,0,0},
	{ 0,0,0,0,0,0,0,0,0,0}
};



MM = M + transpose ( M );
Lambda1 = Mat1-MM;
Lambda2 = Mat2-MM;

orthcomps = { { { } }, { { { -1, 1, 0, 0, 0, 0 }, { 0, 0, -1, 1, 0, 0 } }, { { 1, 1, 0, 0, 0, 0 }, { 0, 0, 1, 1, 0, 0 }, { 0, 0, 0, 0, 1, 0 }, { 0, 0, 0, 0, 0, 1 } } }, { { { 0, -(t^80), 1, 0, 0, 0 }, { 0, -(t^80), 0, 1, 0, 0 }, { 0, 0, 0, 0, 1, 0 }, { 0, 0, 0, 0, 0, 1 } }, { { 1, 0, 0, 0, 0, 0 }, { 0, -1, 1, 0, 0, 0 }, { 0, -(t^80)^2, 0, 1, 0, 0 }, { 0, 0, 0, 0, 0, 1 } }, { { 1, 0, 0, 0, 0, 0 }, { 0, -(t^80)^2, 1, 0, 0, 0 }, { 0, -1, 0, 1, 0, 0 }, { 0, 0, 0, 0, 1, 0 } } }, { { { -1, 1, 0, 0, 0, 0 }, { -(t^80), 0, 1, 0, 0, 0 }, { -(t^80), 0, 0, 1, 0, 0 } }, { { 1, 1, 0, 0, 0, 0 }, { -(t^80), 0, 1, 0, 0, 0 }, { (t^80), 0, 0, 1, 0, 0 }, { 0, 0, 0, 0, 1, 0 }, { 0, 0, 0, 0, 0, 1 } }, { { 1, 1, 0, 0, 0, 0 }, { (t^80), 0, 1, 0, 0, 0 }, { -(t^80), 0, 0, 1, 0, 0 }, { 0, 0, 0, 0, 1, 0 }, { 0, 0, 0, 0, 0, 1 } }, { { -1, 1, 0, 0, 0, 0 }, { (t^80), 0, 1, 0, 0, 0 }, { (t^80), 0, 0, 1, 0, 0 }, { 0, 0, 0, 0, 1, 0 }, { 0, 0, 0, 0, 0, 1 } } }, { { { -1, 1, 0, 0, 0, 0 }, { -(t^80), 0, 1, 0, 0, 0 }, { -(t^80), 0, 0, 1, 0, 0 }, { 0, 0, 0, 0, -(t^80)^2, 1 } }, { { -1, 1, 0, 0, 0, 0 }, { (t^80), 0, 1, 0, 0, 0 }, { (t^80), 0, 0, 1, 0, 0 }, { 0, 0, 0, 0, (t^80)^2, 1 } }, { { 1, 1, 0, 0, 0, 0 }, { -(t^20)^7, 0, 1, 0, 0, 0 }, { (t^20)^7, 0, 0, 1, 0, 0 }, { 0, 0, 0, 0, 1, 0 }, { 0, 0, 0, 0, 0, 1 } }, { { 1, 1, 0, 0, 0, 0 }, { (t^20)^7, 0, 1, 0, 0, 0 }, { -(t^20)^7, 0, 0, 1, 0, 0 }, { 0, 0, 0, 0, 1, 0 }, { 0, 0, 0, 0, 0, 1 } } }, { { { -1, 1, 0, 0, 0, 0 }, { -1, 0, 1, 0, 0, 0 }, { -1, 0, 0, 1, 0, 0 }, { -1, 0, 0, 0, 1, 0 } }, { { -(t^48)^4, 1, 0, 0, 0, 0 }, { -(t^48), 0, 1, 0, 0, 0 }, { -(t^48)^3, 0, 0, 1, 0, 0 }, { -(t^48)^2, 0, 0, 0, 1, 0 }, { 0, 0, 0, 0, 0, 1 } }, { { -(t^48)^3, 1, 0, 0, 0, 0 }, { -(t^48)^2, 0, 1, 0, 0, 0 }, { -(t^48), 0, 0, 1, 0, 0 }, { -(t^48)^4, 0, 0, 0, 1, 0 }, { 0, 0, 0, 0, 0, 1 } }, { { -(t^48)^2, 1, 0, 0, 0, 0 }, { -(t^48)^3, 0, 1, 0, 0, 0 }, { -(t^48)^4, 0, 0, 1, 0, 0 }, { -(t^48), 0, 0, 0, 1, 0 }, { 0, 0, 0, 0, 0, 1 } }, { { -(t^48), 1, 0, 0, 0, 0 }, { -(t^48)^4, 0, 1, 0, 0, 0 }, { -(t^48)^2, 0, 0, 1, 0, 0 }, { -(t^48)^3, 0, 0, 0, 1, 0 }, { 0, 0, 0, 0, 0, 1 } } }, { { { 1, 0, 0, 0, 0, 0 }, { 0, 1, 0, 0, 0, 0 }, { 0, 0, -1, 1, 0, 0 }, { 0, 0, -(t^80), 0, 1, 0 } } }, { { { 1, 1, 0, 0, 0, 0 }, { -(t^20)^7, 0, 1, 0, 0, 0 }, { (t^20)^7, 0, 0, 1, 0, 0 }, { 0, 0, 0, 0, 1, 0 }, { 0, 0, 0, 0, 0, 1 } }, { { 1, 1, 0, 0, 0, 0 }, { (t^20)^7, 0, 1, 0, 0, 0 }, { -(t^20)^7, 0, 0, 1, 0, 0 }, { 0, 0, 0, 0, 1, 0 }, { 0, 0, 0, 0, 0, 1 } } }, { { { -1, 1, 0, 0, 0, 0 }, { -(t^80), 0, 1, 0, 0, 0 }, { -(t^80), 0, 0, 1, 0, 0 }, { 0, 0, 0, 0, -(t^80)^2, 1 } }, { { -1, 1, 0, 0, 0, 0 }, { (t^80), 0, 1, 0, 0, 0 }, { (t^80), 0, 0, 1, 0, 0 }, { 0, 0, 0, 0, 1, 0 }, { 0, 0, 0, 0, 0, 1 } }, { { 1, 0, 0, 0, 0, 0 }, { 0, 1, 0, 0, 0, 0 }, { 0, 0, 1, 0, 0, 0 }, { 0, 0, 0, 1, 0, 0 }, { 0, 0, 0, 0, (t^80)^2, 1 } } }, { { { -1, 1, 0, 0, 0, 0 }, { -1, 0, 1, 0, 0, 0 }, { -1, 0, 0, 1, 0, 0 }, { -1, 0, 0, 0, 1, 0 } } }, { { { -1, 1, 0, 0, 0, 0 }, { -(t^80), 0, 1, 0, 0, 0 }, { -(t^80), 0, 0, 1, 0, 0 }, { 0, 0, 0, 0, 1, 0 }, { 0, 0, 0, 0, 0, 1 } }, { { 1, 0, 0, 0, 0, 0 }, { 0, 1, 0, 0, 0, 0 }, { 0, 0, 1, 0, 0, 0 }, { 0, 0, 0, 1, 0, 0 }, { 0, 0, 0, 0, 1, 0 } }, { { 1, 0, 0, 0, 0, 0 }, { 0, 1, 0, 0, 0, 0 }, { 0, 0, 1, 0, 0, 0 }, { 0, 0, 0, 1, 0, 0 }, { 0, 0, 0, 0, 0, 1 } } }, { { { -1, 1, 0, 0, 0, 0 }, { -(t^80), 0, 1, 0, 0, 0 }, { -(t^80), 0, 0, 1, 0, 0 }, { 0, 0, 0, 0, 1, 0 }, { 0, 0, 0, 0, 0, 1 } } }, { { { 1, 0, 0, 0, 0, 0 }, { 0, 1, 0, 0, 0, 0 }, { 0, 0, 1, 0, 0, 0 }, { 0, 0, 0, 1, 0, 0 }, { 0, 0, 0, 0, 1, 0 } } } }
	
--MatA is the symmetric matrix associated to the basis of the lagrangian A
d1 = det(Lambda1); --polynomial of degree 6, the equation for the EPW
I1 = ideal d1;
degree(I1) --returns 6
s1 = ideal singularLocus I1; --singular locus of the EPW over the finite field
dim(s1) --returns 3, so the projective dim is 2
degree(s1) --returns 40
I1h = homogenize(I1,x) --ideal of EPW sextic Y
S1h = ideal singularLocus I1h


vari = vector {x, y, z, u, v, w};
for i in 0..(length(orthcomps)-1) do (
	for j in 0..(length(orthcomps_i)-1) do (
		print(i+1,j+1);
		if (length orthcomps_i_j) > 0 then (
			fix := (ideal entries ((matrix orthcomps_i_j)*vari))+I1h;
			d := (dim fix) - 1;
			if d >= 0 then (
				dec := decompose fix;
				for com in dec do print("Component", (dim com) - 1, degree com, "Sing:", (dim (com + S1h)) - 1, degree (com + S1h));
			);
		);
	);
);
	
--case 2
d2 = det(Lambda2);
I2 = ideal d2; 
degree I2
s2 = ideal singularLocus I2; --singular locus of the EPW over the finite field
dim(s2)
degree(s2)



==> anc/ct.g <==
Total := function(Ord, Exps) 
	local ord, exps, degs, res, i1, i2, i3, i4;
	if IsEvenInt(Ord) then
		ord := Ord;
	else
		ord := 2 * Ord;
	fi;
	exps := [];
	for e in Exps do
		e := e mod Ord;
		if IsEvenInt(Ord) then
			Add(exps, Int(e + Ord/2) mod ord);
		else
			Add(exps, (2*e + Ord) mod ord);
		fi;
	od;
	degs := [];
	for i1 in [1..ord] do Add(degs, 0); od;
	######case 0
	degs[1] := degs[1] + 1;
	######case 1
	for i1 in [1..Size(exps)] do
		res := exps[i1] mod ord;
		degs[res +1] := degs[res + 1] + 1;
	od;
	######case 2
	for i1 in [1..Size(exps)] do
		for i2 in [(i1+1)..Size(exps)] do
			res := (exps[i1] + exps[i2]) mod ord;
			degs[res + 1] := degs[res + 1] + 1;
		od;
	od;
	######case3
	for i1 in [1..Size(exps)] do
		for i2 in [(i1+1)..Size(exps)] do
			for i3 in [(i2+1)..Size(exps)] do
				res := (exps[i1] + exps[i2] + exps[i3]) mod ord;
				degs[res + 1] := degs[res + 1] + 1;
			od;
		od;
	od;
	######case 4
	for i1 in [1..Size(exps)] do
		for i2 in [(i1+1)..Size(exps)] do
			for i3 in [(i2+1)..Size(exps)] do
				for i4 in [(i3+1)..Size(exps)] do
					res := (exps[i1] + exps[i2] + exps[i3] + exps[i4]) mod ord;
					degs[res + 1] := degs[res + 1] + 1;
				od;
			od;
		od;
	od;
	return degs;
end;
ct_1 := function(Ord, Exps) 
	local ord, exps, degs, i1, res, sum, i, w;
	if IsEvenInt(Ord) then
		ord := Ord;
	else
		ord := 2 * Ord;
	fi;
	exps := [];
	for e in Exps do
		e := e mod Ord;
		if IsEvenInt(Ord) then
			Add(exps, Int(e + Ord/2) mod ord);
		else
			Add(exps, (2*e + Ord) mod ord);
		fi;
	od;
	degs := [];
	for i1 in [1..ord] do Add(degs, 0); od;
	######case 1
	for i1 in [1..Size(exps)] do
		res := exps[i1] mod ord;
		degs[res +1] := degs[res + 1] + 1;
	od;
	#####ct computation
	w := E(Lcm(2, Ord));
	sum := 0;
	for i in [1..Size(degs)] do 
		sum := sum + degs[i]*w^(i-1);
	od;	
	return -sum;
end;;
ct_2 := function(Ord, Exps) 
	local ord, exps, degs, i1, i2, res, sum, i, w;
	if IsEvenInt(Ord) then
		ord := Ord;
	else
		ord := 2 * Ord;
	fi;
	exps := [];
	for e in Exps do
		e := e mod Ord;
		if IsEvenInt(Ord) then
			Add(exps, Int(e + Ord/2) mod ord);
		else
			Add(exps, (2*e + Ord) mod ord);
		fi;
	od;
	degs := [];
	for i1 in [1..ord] do Add(degs, 0); od;
	######case 2
	for i1 in [1..Size(exps)] do
		for i2 in [(i1+1)..Size(exps)] do
			res := (exps[i1] + exps[i2]) mod ord;
			degs[res + 1] := degs[res + 1] + 1;
		od;
	od;
	#####ct computation
	w := E(Lcm(2, Ord));
	sum := 0;
	for i in [1..Size(degs)] do 
		sum := sum + degs[i]*w^(i-1);
	od;	
	return sum;
end;;	
	
ct_t := function(Ord, Exps)
	local sum, tot, i, w;
	w := E(Lcm(2, Ord));
	sum := 0;
	tot := Total(Ord, Exps);
	for i in [1..Size(tot)] do 
		sum := sum + tot[i]*w^(i-1);
	od;	
	return sum;
end;


CheckAllRoots := function(Ord)
	local i, j, huh;
	for i in [0..Int(Ord/2)] do
		for j in [i..Int(Ord/2)] do
			if Gcd(i, j, Ord) = 1 then
				huh := ct_t(Ord, [i, -i, j, -j]);
				Print([i, -i, j, -j], " : ", huh, "\n");
			fi;
		od;
	od;
end;;
IsSym := function(Ord, Exps)
	local omega,w,mat;
	omega :=  [[0,0,1, 0], [0,0,0,1],[-1, 0,0,0],[0,-1,0,0]];
	w := E(Ord);
	mat := DiagonalMat([w^Exps[1], w^Exps[2], w^Exps[3], w^Exps[4]]);
	return omega = mat*omega*mat;
end;;
SympLists := function(Ord)
	local i1, i2, i3, i4, list;
	list := [];
	for i1 in [1..Ord] do
		for i2 in [1..Ord] do
			for i3 in [1..Ord] do
				for i4 in [1..Ord] do
					if Gcd(i1,i2,i3,i4, Ord) = 1 and IsSym(Ord, [i1,i2,i3,i4]) then
						Add(list, [i1,i2,i3,i4]);
					fi;
				od;
			od;
		od;
	od;
	return list;
end;
GoOverAll(Ord) 
	

==> anc/d10cox.m2 <==
kk = toField(QQ[d]/ideal(d^4 + d^3 + d^2 + d + 1)) -- 5th root of unity
P = kk[x, y, z, t]
nP = length gens P

-- old, before the coordinate change
--D0 = x*z  -- 1
--D1 = y*t  -- 1
--D2 = x*y+z*t  -- 1
--D3 = x^5+z^5  -- 1
--D4 = y*z^4+x^4*t  -- 1
--D5 = y^2*z^3+x^3*t^2  -- 1
--D6 = y^3*z^2+x^2*t^3  -- 1
--D7 = y^4*z+x*t^4  -- 1
--D8 = y^5+t^5  -- 1
--D9 = -x*y+z*t  -- -1
--D10 = -x^5+z^5  -- -1
--D11 = -y*z^4+x^4*t  -- -1
--D12 = -y^2*z^3+x^3*t^2  -- -1
--D13 = -y^3*z^2+x^2*t^3  -- -1
--D14 = -y^4*z+x*t^4  -- -1
--D15 = -y^5+t^5  -- -1




D0 = x^2-y^2 -- 1
D1 = x*z+y*t -- 1
D2 = z^2-t^2 -- 1
D3 = x^4*z+6*x^2*y^2*z+y^4*z-4*x^3*y*t-4*x*y^3*t -- 1
D4 = x^3*z^2+3*x*y^2*z^2-6*x^2*y*z*t-2*y^3*z*t+x^3*t^2+3*x*y^2*t^2 -- 1
D5 = x^2*z^3+y^2*z^3-6*x*y*z^2*t+3*x^2*z*t^2+3*y^2*z*t^2-2*x*y*t^3 -- 1
D6 = x*z^4-4*y*z^3*t+6*x*z^2*t^2-4*y*z*t^3+x*t^4 -- 1
D7 = z^5+10*z^3*t^2+5*z*t^4 -- 1
D8 = -x^5-10*x^3*y^2-5*x*y^4 -- 1
D9 = y*z+x*t -- -1
D10 = 5*x^4*y+10*x^2*y^3+y^5 -- -1
D11 = 5*z^4*t+10*z^2*t^3+t^5 -- -1
D12 = 4*x^3*y*z+4*x*y^3*z-x^4*t-6*x^2*y^2*t-y^4*t -- -1
D13 = 3*x^2*y*z^2+y^3*z^2-2*x^3*z*t-6*x*y^2*z*t+3*x^2*y*t^2+y^3*t^2 -- -1
D14 = 2*x*y*z^3-3*x^2*z^2*t-3*y^2*z^2*t+6*x*y*z*t^2-x^2*t^3-y^2*t^3 -- -1
D15 = y*z^4-4*x*z^3*t+6*y*z^2*t^2-4*x*z*t^3+y*t^4 -- -1


-- Ab(G) generator
--N1 := [ [ 1, 0, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, 0, 1, 0 ], [ 0, 0, 0, -1 ] ]

-- jesli A*M*B = diagonalna, to przeksztalcenie, po ktorym dzialanie jest diagonalne, jest dane macierza B
-- w tym przypadku B := [ [ 1/2, 1/2, 0, 0 ], [ 0, 0, 1/2, 1/2 ], [ 1/2, -1/2, 0, 0 ], [ 0, 0, 1/2, -1/2 ] ];
-- jedna klasa odbicia symplektycznego!
-- po zmianie wspolrzednych odbicie symplektyczne to diag(1,-1,1,-1)
-- i pracujemy na niezmiennikach w zmienionych wspolrzednych, wiec dzialanie jest diagonalne


Fg = {D0, D1, D2, D3, D4, D5, D6, D7, D8, D9, D10, D11, D12, D13, D14, D15}

-- for minI and minJ:
-- D - degree of variables upstairs
-- A - exponents of diagonal actions on variables downstairs

-- Ab -- list of weights of action on eigenvectors for all generators of Ab (each one in {0..order(g)-1}); order as in Fg above
-- Abr -- list of orders of generators of Ab (in the same order as Ab)

Ab = {{0,0,0,0,0,0,0,0,0,1,1,1,1,1,1,1}}
abr = {2}


D = {
{0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1}
}

A = {
{0, 1, 0, 1}
}



valComp = (H) -> (
  H2 = c2 H;
  H5 = c5 H;
  funlist = {H, H, H2, H5};
  for j from 0 to 3 do (
    L = {};
    H1 = funlist_j;
    for i from 0 to numcols monomials H1 - 1 do (
      L = append(L, ((matrix exponents ((monomials H1)_i_0))*(transpose matrix {A_j}))_0_0);
    );
    print(min(L));
  );
);


-- ideal plus new relations
R = kk[V_1..V_16];
-- first one: initial generator
f = map(P, R, Fg);
Kf = ker(f); -- this is ideal I




-- ideal to saturate, variable to saturate with
satSing = (idK, vs) -> (
  Ri = ring idK;
  vr = vars Ri;
  --print "computing mingens...";
  --mgidK = mingens idK;
  mgidK = idK; -- in current version this is a homogenized GB of the ideal
  print numcols mgidK;
  --removeFile "satsingfile";
  "satsingfile" << "LIB\"elim.lib\";" << endl << endl;
  "satsingfile" << "ring R = (0,d),(";
  for i from 0 to numcols vr - 2 do (
    "satsingfile" << toString (vr_i_0) << ", ";
  );
  "satsingfile" << toString (vr_(numcols vr - 1)_0) << "),dp;" << endl << "minpoly = d^4 + d^3 + d^2 + d + 1;" << endl << endl;

  "satsingfile" << "ideal IdK = (";
  for i from 0 to (numcols mgidK) - 2 do (
    "satsingfile" << toString (mgidK_i_0) << ", ";
  );
  "satsingfile" << toString (mgidK_(numcols mgidK - 1)_0) << ");" << endl << endl;

  "satsingfile" << "ideal IdKs = sat(IdK, " << toString vs << ")[1];" << endl;
  "satsingfile" << "print(\"sat computed\");" << endl;

  "satsingfile" << "write(\":w satsingreply\", \"idKs = ideal(\");" << endl;
  "satsingfile" << "write(\":a satsingreply\", mstd(IdKs)[2]);" << endl;
  "satsingfile" << "write(\":a satsingreply\", \");\");" << endl;

  "satsingfile" << "exit;";

  "satsingfile" << close;

  run "Singular satsingfile";

  load "satsingreply";
  return idKs;
);


-- ideal to saturate, variable to saturate with
intersectSing = (idI, v1, v2) -> (
  Ri = ring idI;
  vr = vars Ri;
  --print "computing mingens...";
  --mgidI = mingens idI;
  mgidI = gens idI;
  print numcols mgidI;
  --removeFile "intersingfile";
  "intersingfile" << "LIB\"elim.lib\";" << endl << endl;
  "intersingfile" << "ring R = (0,d),(";
  for i from 0 to numcols vr - 2 do (
    "intersingfile" << toString (vr_i_0) << ", ";
  );
  "intersingfile" << toString (vr_(numcols vr - 1)_0) << "),dp;" << endl << "minpoly = d^4 + d^3 + d^2 + d + 1;" << endl << endl;

  "intersingfile" << "ideal IdI = (";
  for i from 0 to (numcols mgidI) - 2 do (
    "intersingfile" << toString (mgidI_i_0) << ", ";
  );
  "intersingfile" << toString (mgidI_(numcols mgidI - 1)_0) << ");" << endl << endl;
  
  "intersingfile" << "ideal J1 = (" << toString(v1) << ", " << toString(v2) << ");" << endl;
  "intersingfile" << "ideal J2a = " << toString(v1) << ";" << endl;
  "intersingfile" << "ideal J2b = " << toString(v2) << ";" << endl << endl;
  "intersingfile" << "ideal I1 = intersect(IdI, J1);" << endl;
  "intersingfile" << "ideal I2a = intersect(IdI, J2a);" << endl;
  "intersingfile" << "ideal I2b = intersect(IdI, J2b);" << endl;
  "intersingfile" << "ideal I2 = I2a+I2b;" << endl;
  "intersingfile" << "isSubModule(I1,I2);" << endl;
  "intersingfile" << "isSubModule(I2,I1);" << endl;
  "intersingfile" << "exit;";

  "intersingfile" << close;

  run "Singular intersingfile";

  return 0;
);




-- lgen: list of generators of the invariant ring of [G,G] (eigenvectors)
-- ldeg: list of degrees (values of considered valuation on lgen) D_i

-- you can use it with any coordinate set, but you have to remember to make I and J be in the same coordinates!
compMinI = (lgen, ldeg) -> (
  ld2 = append(ldeg, -1); -- valuations with -1 at the end
--  R = kk[V_1..V_(length lgen)];
--  f = map(P, R, lgen);
 --K = ker(f); -- this is ideal I
  K = Kf; -- defined above, with better way of adding new relations
print "***********";
  S = kk[W_1..W_(length lgen), t, Degrees=>ld2];
  gS = {};
  for i from 0 to (length lgen - 1) do (gS = append(gS, S_i));
  inj = map(S, R, gS);

  K1 = inj(K);
  K2 = homogenize(groebnerBasis K1,t);
  --  K3 = saturate(K2,ideal(t));
  K3 = satSing(K2, t);
  print(toString(K3));
  K4 = sub(K3,{t=>0});
  -- the following few lines are the idea to make this more efficient for bad coordinate set
  -- one should substitute generators, e.g. from Fg and then use coordinate change to make it fast
  -- mI = ideal sub(mingens K3, matrix {append(lgen, 0)});
  mI = f(preimage(inj,K4));
  --mI = preimage(inj,K4);
  return mI;
);

-- lgen: list of generators of the invariant ring of [G,G] (eigenvectors)
-- lldeg: list of lists of degrees (for all valuations)
-- i, j: two indices of valuations on the list, i and i' from the paper
-- i is the end of {1,...,i} considered in the procedure, j>i
compIA = (lgen, lldeg, i, j) -> (

-- change the ideal to the predefined too!
  --R = kk[V_1..V_(length lgen)];
  --f = map(P, R, lgen);
  --I = ker(f);
  I = Kf;

  S1 = R;
  
  for m from 1 to i+1 do (
print(m);
    if (m == i+1) then (iv = j;) else (iv = m;);
    ld = lldeg_(iv-1);
    for n from 1 to m-1 do (ld = append(ld, 0););
    ld = append(ld,-1);
    S2 = kk[gens S1, T_iv, Degrees=>ld];
    oldgen = {};
    for n from 0 to (length gens S1 - 1) do (oldgen = append(oldgen, S2_n));
    inj = map(S2, S1, oldgen);

    K1 = inj(I);
  print "homogenize";
    K2 = homogenize(groebnerBasis K1,T_iv);
  print "homogenize end";
--print numcols gens K2;
--print toString K2;
--print toString K2;
--    K3 = saturate(K2,ideal(T_iv));
    K3 = satSing(K2, T_iv);
    I = K3;
    S1 = S2;
  );
 --I1 = intersect(I, ideal(T_i, T_j));
  --print("intersect 1");
  --I2 = intersect(I, ideal(T_i))+intersect(I, ideal(T_j));
  intersectSing(I, T_i, T_j);

  --return {I1, I2};
  return;
);


satInterval = (lldeg, i) -> (

  I = Kf;
  S1 = R;
  
  for m from 1 to i do (
print(m);
    ld = lldeg_(m-1);
    for n from 1 to m-1 do (ld = append(ld, 0););
    ld = append(ld,-1);
    S2 = kk[gens S1, T_m, Degrees=>ld];
    oldgen = {};
    for n from 0 to (length gens S1 - 1) do (oldgen = append(oldgen, S2_n));
    inj = map(S2, S1, oldgen);

    K1 = inj(I);
  print "homogenize";
    K2 = homogenize(groebnerBasis K1,T_m);
  print "homogenize end";
    K3 = satSing(K2, T_m);
    I = K3;
    S1 = S2;
  );

  plik = concatenate("satInt", toString(i));
  plik << "S2 = kk[";
  plik << toString (entries vars S2)_0;
  plik << "];\n";
  plik << "idKs = ";
  plik << toString I;
  plik << close;
  
  return;
);

-- fn = file name, to load
-- m = number of variables used to saturate before
-- j = current variable to saturate with
satAdditional = (lldeg, fn, m, j) -> (
  load fn;
  I = idKs;
  S1 = ring I;
  
  ld = lldeg_(j-1);
  for n from 1 to m do (ld = append(ld, 0););
  ld = append(ld,-1);
  S2 = kk[gens S1, T_j, Degrees=>ld];
  oldgen = {};
  for n from 0 to (length gens S1 - 1) do (oldgen = append(oldgen, S2_n));
  inj = map(S2, S1, oldgen);

  K1 = inj(I);
  print "homogenize";
  K2 = homogenize(groebnerBasis K1,T_j);
  --K2 = homogenize(gens K1,T_j);
  print "homogenize end";
  K3 = satSing(K2, T_j);
  I = K3;
  S1 = S2;

  if (j == m+1) 
    then (plik = concatenate("satInt", toString(j));) 
    else (plik = concatenate("satAdd", toString(m), "_", toString(j)););
  plik << "S2 = kk[";
  plik << toString (entries vars S2)_0;
  plik << "];\n";
  plik << "idKs = ";
  plik << toString I;
  plik << close;

  return;
);



-- lgen: list of generators of the invariant ring of [G,G] (eigenvectors)
-- lv: exponents of t from considered valuation (action on variables of P)

minParts = (lgens, lv) -> (
  lv2 = append (lv, -1);
  S = kk[gens P, t, Degrees=>lv2];
  gS = {};
  for i from 0 to (nP - 1) do (gS = append(gS, S_i));
  injPS = map(S, P, gS);
  projSP = map(P, S, append(gens P, 1)); -- t-> 1, remaining ones to corresponding var

  FS = {};
  for i from 0 to (length lgens - 1) do (
    FS = append(FS, projSP(sub(homogenize(injPS lgens_i, t, flatten degrees S),{t=>0})));
  );
  return FS;
);

-- lgen: list of generators of the invariant ring of [G,G] (eigenvectors)
-- lv: exponents of t from considered valuation (action on variables of P) A_i
-- llg: list of lists of exponents for the action of generator of Ab (on generators); from 0 to the order of the element - 1
-- lr: orders of elements of Ab (corresp to llg)

compMinJ = (lgen, lv, llg, lr) -> (
  lmp = minParts(lgen, lv);
  ng = length lgen;

  RJ = kk[V_1..V_ng];
  f = map(P, RJ, lmp);
  J0 = ker(f); -- J0 is the kernel if we send variables to minimal parts of generators
--print mingens J0;
  J = J0;

  for i from 0 to (length llg - 1) do (
    print(i);
    lg2 = append(llg_i, 1);

    S = kk[W_1..W_ng, s, Degrees=>lg2];
    gS = {};
    for i from 0 to (ng - 1) do (gS = append(gS, S_i));
    injRS = map(S, RJ, gS);

    K1 = injRS(J);
print "K1";
    K2 = homogenize(groebnerBasis K1,s);
print "K2";
print toString K2;
    --K3 = saturate(K2,ideal(s));
    K3 = satSing(K2, s);
print "K3";
    K4 = K3 + ideal(s^(lr_i)-1);
print "K4";
--print mingens K4;
    J = preimage(injRS, K4);
print "preim";
  );
--print J;
  fgen = map(P, RJ, lgen);
  return fgen(J);
);
-- na koncu zamiast obrazu mozna robic po prostu podstawienie - pewnie szybsze

kk = toField(QQ[d]/ideal(d^4 + d^3 + d^2 + d + 1)) -- 5th root of unity
R2 = kk[V_1..V_16, T];

I = ideal(V_7*V_14-2*V_6*V_15+V_5*V_16,V_3*V_14-2*V_2*V_15+V_1*V_16,V_7*V_13-V_6*V_14-V_5*V_15+V_4*V_16,V_6*V_13-2*V_5*V_14+V_4*V_15,V_3*V_13-2*V_2*V_14+V_1*V_15,V_6*V_12-V_8*V_15+2*V_7*V_16,V_5*V_12-V_8*V_14+V_7*V_15+V_6*V_16,V_4*V_12-V_8*V_13+2*V_6*V_15,V_1*V_12-V_3*V_15+2*V_2*V_16,V_8*V_11+V_9*V_12-V_6*V_14-V_5*V_15,V_7*V_11-2*V_5*V_14-V_9*V_16,V_6*V_11-V_5*V_13-V_4*V_14-V_9*V_15,V_5*V_11-2*V_4*V_13-V_9*V_14,V_3*V_11-2*V_2*V_13+V_1*V_14,V_9*V_10+V_2*V_11-V_1*V_13,V_8*V_10-V_2*V_12-V_3*V_16,V_7*V_10-V_3*V_15+V_2*V_16,V_6*V_10-V_2*V_15+V_1*V_16,V_5*V_10-V_2*V_14+V_1*V_15,V_4*V_10-V_2*V_13+V_1*V_14,V_3*V_6-2*V_2*V_7+V_1*V_8,V_3*V_5-2*V_2*V_6+V_1*V_7,V_3*V_4-2*V_2*V_5+V_1*V_6,2*V_2*V_4-V_1*V_5+V_3*V_9,V_14^3-2*V_13*V_14*V_15+V_11*V_15^2+V_13^2*V_16-V_11*V_14*V_16,V_12*V_14^2-V_12*V_13*V_15-V_15^3+2*V_14*V_15*V_16-V_13*V_16^2,V_12*V_13*V_14-V_11*V_12*V_15-V_14*V_15^2+V_14^2*V_16+V_13*V_15*V_16-V_11*V_16^2,V_12*V_13^2-V_11*V_12*V_14-V_14^2*V_15+V_13*V_15^2+V_13*V_14*V_16-V_11*V_15*V_16,V_6^3-2*V_5*V_6*V_7+V_4*V_7^2+V_5^2*V_8-V_4*V_6*V_8,V_5*V_6^2-V_5^2*V_7-V_4*V_6*V_7+V_4*V_5*V_8-V_7^2*V_9+V_6*V_8*V_9,V_5^2*V_6-V_4*V_6^2-V_4*V_5*V_7+V_4^2*V_8-V_6*V_7*V_9+V_5*V_8*V_9,V_5^3-2*V_4*V_5*V_6+V_4^2*V_7-V_6^2*V_9+V_5*V_7*V_9,V_10*V_16*T^2-V_2*V_7+V_1*V_8,V_15^2*T^2-V_14*V_16*T^2+V_6^2-V_5*V_7,V_14*V_15*T^2-V_13*V_16*T^2+V_5*V_6-V_4*V_7,V_13*V_15*T^2-V_11*V_16*T^2+V_4*V_6+V_7*V_9,V_12*V_15*T^2+V_16^2*T^2+V_7^2-V_6*V_8,V_10*V_15*T^2-V_2*V_6+V_1*V_7,V_14^2*T^2-V_11*V_16*T^2+V_5^2+V_7*V_9,V_13*V_14*T^2-V_11*V_15*T^2+V_4*V_5+V_6*V_9,V_12*V_14*T^2+V_15*V_16*T^2+V_6*V_7-V_5*V_8,V_10*V_14*T^2-V_2*V_5+V_1*V_6,V_13^2*T^2-V_11*V_14*T^2+V_4^2+V_5*V_9,V_12*V_13*T^2+V_14*V_16*T^2+V_5*V_7-V_4*V_8,2*V_10*V_13*T^2+V_1*V_5+V_3*V_9,V_11*V_12*T^2+V_13*V_16*T^2+V_4*V_7+V_8*V_9,V_10*V_12*T^2+V_3*V_7-V_2*V_8,V_10*V_11*T^2+V_1*V_4+V_2*V_9,V_10^2*T^2-V_2^2+V_1*V_3,V_3^3*V_10^2-V_12*V_15-V_16^2,2*V_2*V_3^2*V_10^2-V_12*V_14-V_15*V_16,V_1*V_3^2*V_10^2-V_15^2+V_14*V_16,4*V_2^2*V_3*V_10^2-4*V_1*V_3^2*V_10^2-V_12*V_13+3*V_15^2-4*V_14*V_16,2*V_1*V_2*V_3*V_10^2-V_14*V_15+V_13*V_16,V_1^2*V_3*V_10^2-V_14^2+V_13*V_15,8*V_2^3*V_10^2-8*V_1*V_2*V_3*V_10^2-V_11*V_12+2*V_14*V_15-3*V_13*V_16,4*V_1*V_2^2*V_10^2-4*V_1^2*V_3*V_10^2+3*V_14^2-4*V_13*V_15+V_11*V_16,2*V_1^2*V_2*V_10^2-V_13*V_14+V_11*V_15,V_1^3*V_10^2-V_13^2+V_11*V_14,V_3^4*V_10-V_7*V_12-V_8*V_16,V_2*V_3^3*V_10-V_8*V_15+V_7*V_16,V_1*V_3^3*V_10-V_7*V_15+V_6*V_16,2*V_2^2*V_3^2*V_10-2*V_1*V_3^3*V_10-V_8*V_14+2*V_7*V_15-V_6*V_16,V_1*V_2*V_3^2*V_10-V_6*V_15+V_5*V_16,V_1^2*V_3^2*V_10-V_6*V_14+V_5*V_15,4*V_2^3*V_3*V_10-4*V_1*V_2*V_3^2*V_10-V_8*V_13+3*V_6*V_15-2*V_5*V_16,2*V_1*V_2^2*V_3*V_10-2*V_1^2*V_3^2*V_10+V_6*V_14-2*V_5*V_15+V_4*V_16,V_1^2*V_2*V_3*V_10-V_5*V_14+V_4*V_15,V_1^3*V_3*V_10-V_5*V_13+V_4*V_14,8*V_2^4*V_10-16*V_1*V_2^2*V_3*V_10+8*V_1^2*V_3^2*V_10+V_9*V_12-3*V_6*V_14+7*V_5*V_15-5*V_4*V_16,4*V_1*V_2^3*V_10-4*V_1^2*V_2*V_3*V_10+V_5*V_14-2*V_4*V_15-V_9*V_16,2*V_1^2*V_2^2*V_10-2*V_1^3*V_3*V_10+V_5*V_13-2*V_4*V_14-V_9*V_15,V_1^3*V_2*V_10-V_4*V_13-V_9*V_14,V_1^4*V_10-V_4*V_11-V_9*V_13,V_3^5+V_12^2*T^2-V_8^2,V_2*V_3^4-V_12*V_16*T^2-V_7*V_8,V_1*V_3^4+V_12*V_15*T^2+2*V_16^2*T^2-V_6*V_8,V_1*V_2*V_3^3+V_12*V_14*T^2+2*V_15*V_16*T^2-V_5*V_8,V_1^2*V_3^3+V_12*V_13*T^2+2*V_15^2*T^2-V_4*V_8,V_1^2*V_2*V_3^2+V_11*V_12*T^2+2*V_14*V_15*T^2+V_8*V_9,V_1^3*V_3^2+2*V_14^2*T^2-V_11*V_16*T^2+V_7*V_9,4*V_2^4*V_3-8*V_1*V_2^2*V_3^2+4*V_1^2*V_3^3-V_12*V_13*T^2+3*V_15^2*T^2-4*V_14*V_16*T^2,V_1^3*V_2*V_3+2*V_13*V_14*T^2-V_11*V_15*T^2+V_6*V_9,V_1^4*V_3+2*V_13^2*T^2-V_11*V_14*T^2+V_5*V_9,8*V_2^5-16*V_1*V_2^3*V_3+8*V_1^2*V_2*V_3^2-V_11*V_12*T^2+2*V_14*V_15*T^2-3*V_13*V_16*T^2,4*V_1*V_2^4-8*V_1^2*V_2^2*V_3+4*V_1^3*V_3^2+3*V_14^2*T^2-4*V_13*V_15*T^2+V_11*V_16*T^2,V_1^4*V_2+V_11*V_13*T^2+V_4*V_9,V_1^5+V_11^2*T^2-V_9^2)

J = jacobian mingens I
-- 11x11 minors

selectMonomials = (lg)->(
  for i from 0 to numcols(lg) -1 do (
    if (numcols (monomials(lg_i_0)) == 1) 
    then  print(lg_i_0);
  );
);

--A = submatrix(J, {0, 1, 2, 3, 4, 5, 6, 7, 10, 11, 12, 13}, {0,1,2,3,4,5,6,7,8,24,25})
-- minors(11, A)


--A = submatrix(J, {3, 4, 5, 6, 7, 8,10, 11, 12,13, 14}, {0..87})
--A = submatrix(J, {0, 1, 2, 3, 4, 5, 6, 7, 8,9,10}, {0, 1, 3, 5, 7, 13, 1, 16, 17, 18, 19, 24, 33, 36, 49, 74, 87})
B = submatrix(J, {3, 4, 5, 6, 7, 8,10, 11, 12,13, 16}, {19,18,17,16,15,14,13, 49, 54, 51, 48})
-- znika jedna z 3, 10, 15, 16, 17
B3 = submatrix(J, {3, 4, 5, 6, 7, 8,10, 11, 12,13, 16}, {19,18,17,16,15,14,55, 49, 54, 51, 48})
-- znika jedna z 10, 12, 15, 16, 17

J10 = sub(J, {V_10=>0})
A3 = submatrix(J10, {0..6, 10..16}, {0..87})

B3 = submatrix(J10, {0..6, 10..13}, {76, 75, 74, 72, 71, 62, 60, 56, 52, 53, 51})
-- jesli znika 10, to tu wychodzi jednomian i znika 3 lub 13 lub 16



J15 = sub(J, {V_15=>0})

A4 = submatrix(J15, {3..8, 10..16}, {0..87})

B4 = submatrix(J15, {3..8, 10..13, 16}, {19, 18, 17, 16, 15, 14, 58, 50, 57, 54, 48})
-- jeśli znika 15, to również 10, 14 lub 16


J16 = sub(J, {V_16=>0})
A5 = submatrix(J16, {3..8, 10..16}, {0..87})
B5 = submatrix(J16, {3..8, 10..14}, {19, 18, 17, 16, 15, 14, 24, 49, 54, 53, 51})
-- jeśli znika 16, to również 10 lub 15


J17 = sub(J, {T=>0})
A6 = submatrix(J17, {3..10, 12..16}, {0..87})
B6 = submatrix(J17, {3..10, 12..14}, {19, 18, 17, 16, 15, 14, 49, 13, 4, 1, 8})
-- jeśli znika 17, to również 3 lub 10


J310 = sub(J, {V_3=>0, V_10=>0})
A7 = submatrix(J310, {0, 1, 3..6, 8, 9, 10, 12..16}, {0..87})
B7 = submatrix(J310, {0, 1, 3..6, 10, 12..14, 16}, {21, 15, 79, 6, 5, 59, 55, 52, 50, 49, 74})
-- jeśli znika 3 i 10, to również 7 lub 12


-- jesli znika 3 i 17, to dla kilku orbit znika też 1..9
J317 = sub(J, {V_1=>0, V_2=>0, V_3=>0, V_4=>0, V_5=>0, V_6=>0, V_7=>0, V_8=>0, V_9=>0, T=>0})
A8 = submatrix(J317, {2..8, 10, 11, 14..15}, {0..73})
B8 = submatrix(J317, {2..8, 10, 11, 14..15}, {13, 19, 18, 17, 16, 15, 14, 58, 52, 54, 53})
-- znika 10, 11, 13, lub 14

-- jeśli znika 3, 10 i 17, to dla kilku orbit również 1..9
J31017 = sub(J, {V_1=>0, V_2=>0, V_3=>0, V_4=>0, V_5=>0, V_6=>0, V_7=>0, V_8=>0, V_9=>0, V_10=>0, T=>0})
A9 = submatrix(J31017, {0, 1, 3..6, 8, 10..13, 15}, {0..73})
B9 = submatrix(J31017, {0, 1, 3..6, 8, 10, 11, 12, 13}, {8, 15, 7, 6, 5, 59, 73, 58, 49, 54, 51})
-- znika 12, 13, 14, 15 lub 16

-- jeśli znika 3, 15, i 16, to na przynajmniej jednej orbicie również 1, 4, 5, 6, 7, 13, 14 
J31516 = sub(J, {V_1=>0, V_3=>0, V_4=>0, V_5=>0, V_6=>0, V_7=>0, V_13=>0, V_14=>0, V_15=>0, V_16=>0, T=>0})
A10 = submatrix(J31516, {0..16}, {0..87})
B10 = submatrix(J31516, {0..8, 13, 14}, {20, 14, 13, 19, 12, 11, 10, 9, 87, 72, 71})
- znika również 8, 9, 10 lub 11


-- orbity, na krótych niezerować mogą się tylko 1, 9, 10, 11, 13
Ja = sub(J, {V_2=>0, V_3=>0, V_4=>0, V_5=>0, V_6=>0, V_7=>0, V_8=>0, V_12=>0, V_14=>0, V_15=>0, V_16=>0, T=>0})
Aa = submatrix(Ja, {3..8, 11..16}, {0..87})
Ba = submatrix(Ja, {3..8, 11..15}, {19, 18, 17, 16, 15, 14, 69, 58, 57, 54, 70})
-- znika również 9, 10 lub 13

-- orbita gdzie nie zeruje się tylko 12
Jb = sub(J, {V_1=>0, V_2=>0, V_3=>0, V_4=>0, V_5=>0, V_6=>0, V_7=>0, V_8=>0, V_9=>0, V_10=>0, V_11=>0, V_13=>0, V_14=>0, V_15=>0, V_16=>0, T=>0})
Ab = submatrix(Jb, {0, 1, 3..6, 8..16}, {0..87})
Bb = submatrix(Jb, {0, 1, 3..6, 8, 10, 12, 13, 14}, {8, 15, 7, 6, 5, 59, 9, 55, 52, 50, 49})
-- znika też 12

-- orbita gdzie nie zeruje się tylko 11
Jc = sub(J, {V_1=>0, V_2=>0, V_3=>0, V_4=>0, V_5=>0, V_6=>0, V_7=>0, V_8=>0, V_9=>0, V_10=>0, V_12=>0, V_13=>0, V_14=>0, V_15=>0, V_16=>0, T=>0})
Ac = submatrix(Jc, {0..7, 11, 13, 14, 15}, {0..87})
Bc = submatrix(Jc, {1..7, 11, 13, 14, 15}, {14, 13, 73, 12, 11, 10, 9, 55, 58, 57, 56})
-- znika też 11

-- orbita gdzie nie zeruje się tylko 10
Jd = sub(J, {V_1=>0, V_2=>0, V_3=>0, V_4=>0, V_5=>0, V_6=>0, V_7=>0, V_8=>0, V_9=>0, V_11=>0, V_12=>0, V_13=>0, V_14=>0, V_15=>0, V_16=>0, T=>0})
Ad = submatrix(Jd, {0..16}, {0..87})
-- osobliwe!!!

-- zeruje się wszystko poza 1, 9, 11, 17
Je = sub(J, {V_2=>0, V_3=>0, V_4=>0, V_5=>0, V_6=>0, V_7=>0, V_8=>0, V_10=>0, V_12=>0, V_13=>0, V_14=>0, V_15=>0, V_16=>0})
Ae = submatrix(Je, {1, 2, 4..15}, {0..87})
Be = submatrix(Je, {1, 2, 4..8, 11, 13, 14, 15}, {47, 44, 42, 39, 38, 45, 87, 69, 72, 71, 70})
-- znika też 9

-- zeruje się wszystko poza 1, 11, 17
Jf = sub(J, {V_2=>0, V_3=>0, V_4=>0, V_5=>0, V_6=>0, V_7=>0, V_8=>0, V_9=>0, V_10=>0, V_12=>0, V_13=>0, V_14=>0, V_15=>0, V_16=>0})
Af = submatrix(Jf, {1, 2, 4..16}, {0..87})
Bf = submatrix(Jf, {1, 2, 4..7, 9, 11, 13, 14, 15}, {14, 13, 12, 11, 10, 9, 47, 55, 58, 57, 56})
-- znika również 11 lub 17


-- zeruje się wszystko poza 3, 8, 12, 17
Jg = sub(J, {V_1=>0, V_2=>0, V_4=>0, V_5=>0, V_6=>0, V_7=>0, V_9=>0, V_10=>0, V_11=>0, V_13=>0, V_14=>0, V_15=>0, V_16=>0})
Ag = submatrix(Jg, {0, 1, 3..16}, {0..87})
Bg = submatrix(Jg, {0, 1, 3..6, 8, 10, 12, 13, 14}, {8, 15, 7, 6, 5, 59, 9, 55, 52, 50, 49})
-- znika również 12

-- zeruje się wszystko poza 10, 12
Jh = sub(J, {V_1=>0, V_2=>0, V_3=>0, V_4=>0, V_5=>0, V_6=>0, V_7=>0, V_8=>0, V_9=>0, V_11=>0, V_13=>0, V_14=>0, V_15=>0, V_16=>0, T=>0})
Ah = submatrix(Jh, {0..16}, {0..87})
Bh = submatrix(Jh, {0, 1, 3..6, 8, 10, 12, 13, 14}, {8, 15, 7, 6, 5, 59, 9, 55, 52, 50, 49})
-- zeruje się też 12

-- zeruje się wszystko poza 10, 11
Ji = sub(J, {V_1=>0, V_2=>0, V_3=>0, V_4=>0, V_5=>0, V_6=>0, V_7=>0, V_8=>0, V_9=>0, V_12=>0, V_13=>0, V_14=>0, V_15=>0, V_16=>0, T=>0})
Ai = submatrix(Ji, {0..16}, {0..87})
Bi = submatrix(Ji, {1..7, 11, 13, 14, 15}, {14, 13, 73, 12, 11, 10, 9, 55, 58, 57, 56})
-- zeruje się też 11

Is = sub(I, {V_1=>0, V_2=>0, V_3=>0, V_4=>0, V_5=>0, V_6=>0, V_7=>0, V_8=>0, V_9=>0, V_11=>0, V_12=>0, V_13=>0, V_14=>0, V_15=>0, V_16=>0, T=>0})




 





==> anc/d10inv.sing <==
LIB"gfanlib.so";
LIB"finvar.lib";
LIB"../gitcomp/quotsingcox.lib";

// D10

////////////
// 1st step: Cox ring of KK^n/G:
///////////
ring R = (0,ROU),T(1..4),dp;
minpoly =  ROU^4 + ROU^3 + ROU^2 + ROU + 1; // fifth root of unity

matrix M1[4][4] = 0, 0, 1, 0,  0, 0, 0, 1,  1, 0, 0, 0,  0, 1, 0, 0;
matrix M2[4][4] = ROU, 0, 0, 0,  0, ROU^4, 0, 0,  0, 0, ROU^4, 0,  0, 0, 0, ROU;
matrix M1a[4][4] = 1, 0, 0, 0,  0, -1, 0, 0,  0, 0, 1, 0,  0, 0, 0, -1;
matrix M2a[4][4] = 1/2*ROU+1/2*ROU^4, 1/2*ROU-1/2*ROU^4, 0, 0 ,  1/2*ROU-1/2*ROU^4, 1/2*ROU+1/2*ROU^4, 0, 0, 0, 0, 1/2*ROU+1/2*ROU^4, -1/2*ROU+1/2*ROU^4 ,  0, 0, -1/2*ROU+1/2*ROU^4, 1/2*ROU+1/2*ROU^4;

//M1 := [ [ 0, 0, 1, 0 ], [ 0, 0, 0, 1 ], [ 1, 0, 0, 0 ], [ 0, 1, 0, 0 ] ];
//M2 := [ [ E(5), 0, 0, 0 ], [ 0, E(5)^4, 0, 0 ], [ 0, 0, E(5)^4, 0 ], [ 0, 0, 0, E(5) ] ];
// G := Group([M1, M2]);

list G = M1a, M2a; // the group G

list GG = M2a; // the derived subgroup

//matrix M(1..3) = invariant_ring(GG);

list FL = invariants(GG);
eigenvectorsAllDeg (FL, G);

def R2 = coxquot(G, GG); // new Cox ring of KK^3/G
setring R2;
Inew; // ideal of relations
Gnew; // grading group
Wnew; // weights (as eigenvectors)

/////////////////////
// eigenvectors:

D0 = x^2-y^2 -- 1
D1 = x*z+y*t -- 1
D2 = z^2-t^2 -- 1
D3 = x^4*z+6*x^2*y^2*z+y^4*z-4*x^3*y*t-4*x*y^3*t -- 1
D4 = x^3*z^2+3*x*y^2*z^2-6*x^2*y*z*t-2*y^3*z*t+x^3*t^2+3*x*y^2*t^2 -- 1
D5 = x^2*z^3+y^2*z^3-6*x*y*z^2*t+3*x^2*z*t^2+3*y^2*z*t^2-2*x*y*t^3 -- 1
D6 = x*z^4-4*y*z^3*t+6*x*z^2*t^2-4*y*z*t^3+x*t^4 -- 1
D7 = z^5+10*z^3*t^2+5*z*t^4 -- 1
D8 = -x^5-10*x^3*y^2-5*x*y^4 -- 1
D9 = y*z+x*t -- -1
D10 = 5*x^4*y+10*x^2*y^3+y^5 -- -1
D11 = 5*z^4*t+10*z^2*t^3+t^5 -- -1
D12 = 4*x^3*y*z+4*x*y^3*z-x^4*t-6*x^2*y^2*t-y^4*t -- -1
D13 = 3*x^2*y*z^2+y^3*z^2-2*x^3*z*t-6*x*y^2*z*t+3*x^2*y*t^2+y^3*t^2 -- -1
D14 = 2*x*y*z^3-3*x^2*z^2*t-3*y^2*z^2*t+6*x*y*z*t^2-x^2*t^3-y^2*t^3 -- -1
D15 = y*z^4-4*x*z^3*t+6*y*z^2*t^2-4*x*z*t^3+y*t^4 -- -1


==> anc/d10mov.sing <==
LIB "gitfan.lib";
LIB "../gitcomp/gitcomp.lib";

ring R = (0,d),(V(1..16),T(1)),dp;
minpoly = d^4 + d^3 + d^2 + d + 1;

ideal I = (
V(7)*V(14)-2*V(6)*V(15)+V(5)*V(16),V(3)*V(14)-2*V(2)*V(15)+V(1)*V(16),V(7)*V(13)-V(6)*V(14)-V(5)*V(15)+V(4)*V(16),V(6)*V(13)-2*V(5)*V(14)+V(4)*V(15),V(3)*V(13)-2*V(2)*V(14)+V(1)*V(15),V(6)*V(12)-V(8)*V(15)+2*V(7)*V(16),V(5)*V(12)-V(8)*V(14)+V(7)*V(15)+V(6)*V(16),V(4)*V(12)-V(8)*V(13)+2*V(6)*V(15),V(1)*V(12)-V(3)*V(15)+2*V(2)*V(16),V(8)*V(11)+V(9)*V(12)-V(6)*V(14)-V(5)*V(15),V(7)*V(11)-2*V(5)*V(14)-V(9)*V(16),V(6)*V(11)-V(5)*V(13)-V(4)*V(14)-V(9)*V(15),V(5)*V(11)-2*V(4)*V(13)-V(9)*V(14),V(3)*V(11)-2*V(2)*V(13)+V(1)*V(14),V(9)*V(10)+V(2)*V(11)-V(1)*V(13),V(8)*V(10)-V(2)*V(12)-V(3)*V(16),V(7)*V(10)-V(3)*V(15)+V(2)*V(16),V(6)*V(10)-V(2)*V(15)+V(1)*V(16),V(5)*V(10)-V(2)*V(14)+V(1)*V(15),V(4)*V(10)-V(2)*V(13)+V(1)*V(14),V(3)*V(6)-2*V(2)*V(7)+V(1)*V(8),V(3)*V(5)-2*V(2)*V(6)+V(1)*V(7),V(3)*V(4)-2*V(2)*V(5)+V(1)*V(6),2*V(2)*V(4)-V(1)*V(5)+V(3)*V(9),V(14)^3-2*V(13)*V(14)*V(15)+V(11)*V(15)^2+V(13)^2*V(16)-V(11)*V(14)*V(16),V(12)*V(14)^2-V(12)*V(13)*V(15)-V(15)^3+2*V(14)*V(15)*V(16)-V(13)*V(16)^2,V(12)*V(13)*V(14)-V(11)*V(12)*V(15)-V(14)*V(15)^2+V(14)^2*V(16)+V(13)*V(15)*V(16)-V(11)*V(16)^2,V(12)*V(13)^2-V(11)*V(12)*V(14)-V(14)^2*V(15)+V(13)*V(15)^2+V(13)*V(14)*V(16)-V(11)*V(15)*V(16),V(6)^3-2*V(5)*V(6)*V(7)+V(4)*V(7)^2+V(5)^2*V(8)-V(4)*V(6)*V(8),V(5)*V(6)^2-V(5)^2*V(7)-V(4)*V(6)*V(7)+V(4)*V(5)*V(8)-V(7)^2*V(9)+V(6)*V(8)*V(9),V(5)^2*V(6)-V(4)*V(6)^2-V(4)*V(5)*V(7)+V(4)^2*V(8)-V(6)*V(7)*V(9)+V(5)*V(8)*V(9),V(5)^3-2*V(4)*V(5)*V(6)+V(4)^2*V(7)-V(6)^2*V(9)+V(5)*V(7)*V(9),V(10)*V(16)*T(1)^2-V(2)*V(7)+V(1)*V(8),V(15)^2*T(1)^2-V(14)*V(16)*T(1)^2+V(6)^2-V(5)*V(7),V(14)*V(15)*T(1)^2-V(13)*V(16)*T(1)^2+V(5)*V(6)-V(4)*V(7),V(13)*V(15)*T(1)^2-V(11)*V(16)*T(1)^2+V(4)*V(6)+V(7)*V(9),V(12)*V(15)*T(1)^2+V(16)^2*T(1)^2+V(7)^2-V(6)*V(8),V(10)*V(15)*T(1)^2-V(2)*V(6)+V(1)*V(7),V(14)^2*T(1)^2-V(11)*V(16)*T(1)^2+V(5)^2+V(7)*V(9),V(13)*V(14)*T(1)^2-V(11)*V(15)*T(1)^2+V(4)*V(5)+V(6)*V(9),V(12)*V(14)*T(1)^2+V(15)*V(16)*T(1)^2+V(6)*V(7)-V(5)*V(8),V(10)*V(14)*T(1)^2-V(2)*V(5)+V(1)*V(6),V(13)^2*T(1)^2-V(11)*V(14)*T(1)^2+V(4)^2+V(5)*V(9),V(12)*V(13)*T(1)^2+V(14)*V(16)*T(1)^2+V(5)*V(7)-V(4)*V(8),2*V(10)*V(13)*T(1)^2+V(1)*V(5)+V(3)*V(9),V(11)*V(12)*T(1)^2+V(13)*V(16)*T(1)^2+V(4)*V(7)+V(8)*V(9),V(10)*V(12)*T(1)^2+V(3)*V(7)-V(2)*V(8),V(10)*V(11)*T(1)^2+V(1)*V(4)+V(2)*V(9),V(10)^2*T(1)^2-V(2)^2+V(1)*V(3),V(3)^3*V(10)^2-V(12)*V(15)-V(16)^2,2*V(2)*V(3)^2*V(10)^2-V(12)*V(14)-V(15)*V(16),V(1)*V(3)^2*V(10)^2-V(15)^2+V(14)*V(16),4*V(2)^2*V(3)*V(10)^2-4*V(1)*V(3)^2*V(10)^2-V(12)*V(13)+3*V(15)^2-4*V(14)*V(16),2*V(1)*V(2)*V(3)*V(10)^2-V(14)*V(15)+V(13)*V(16),V(1)^2*V(3)*V(10)^2-V(14)^2+V(13)*V(15),8*V(2)^3*V(10)^2-8*V(1)*V(2)*V(3)*V(10)^2-V(11)*V(12)+2*V(14)*V(15)-3*V(13)*V(16),4*V(1)*V(2)^2*V(10)^2-4*V(1)^2*V(3)*V(10)^2+3*V(14)^2-4*V(13)*V(15)+V(11)*V(16),2*V(1)^2*V(2)*V(10)^2-V(13)*V(14)+V(11)*V(15),V(1)^3*V(10)^2-V(13)^2+V(11)*V(14),V(3)^4*V(10)-V(7)*V(12)-V(8)*V(16),V(2)*V(3)^3*V(10)-V(8)*V(15)+V(7)*V(16),V(1)*V(3)^3*V(10)-V(7)*V(15)+V(6)*V(16),2*V(2)^2*V(3)^2*V(10)-2*V(1)*V(3)^3*V(10)-V(8)*V(14)+2*V(7)*V(15)-V(6)*V(16),V(1)*V(2)*V(3)^2*V(10)-V(6)*V(15)+V(5)*V(16),V(1)^2*V(3)^2*V(10)-V(6)*V(14)+V(5)*V(15),4*V(2)^3*V(3)*V(10)-4*V(1)*V(2)*V(3)^2*V(10)-V(8)*V(13)+3*V(6)*V(15)-2*V(5)*V(16),2*V(1)*V(2)^2*V(3)*V(10)-2*V(1)^2*V(3)^2*V(10)+V(6)*V(14)-2*V(5)*V(15)+V(4)*V(16),V(1)^2*V(2)*V(3)*V(10)-V(5)*V(14)+V(4)*V(15),V(1)^3*V(3)*V(10)-V(5)*V(13)+V(4)*V(14),8*V(2)^4*V(10)-16*V(1)*V(2)^2*V(3)*V(10)+8*V(1)^2*V(3)^2*V(10)+V(9)*V(12)-3*V(6)*V(14)+7*V(5)*V(15)-5*V(4)*V(16),4*V(1)*V(2)^3*V(10)-4*V(1)^2*V(2)*V(3)*V(10)+V(5)*V(14)-2*V(4)*V(15)-V(9)*V(16),2*V(1)^2*V(2)^2*V(10)-2*V(1)^3*V(3)*V(10)+V(5)*V(13)-2*V(4)*V(14)-V(9)*V(15),V(1)^3*V(2)*V(10)-V(4)*V(13)-V(9)*V(14),V(1)^4*V(10)-V(4)*V(11)-V(9)*V(13),V(3)^5+V(12)^2*T(1)^2-V(8)^2,V(2)*V(3)^4-V(12)*V(16)*T(1)^2-V(7)*V(8),V(1)*V(3)^4+V(12)*V(15)*T(1)^2+2*V(16)^2*T(1)^2-V(6)*V(8),V(1)*V(2)*V(3)^3+V(12)*V(14)*T(1)^2+2*V(15)*V(16)*T(1)^2-V(5)*V(8),V(1)^2*V(3)^3+V(12)*V(13)*T(1)^2+2*V(15)^2*T(1)^2-V(4)*V(8),V(1)^2*V(2)*V(3)^2+V(11)*V(12)*T(1)^2+2*V(14)*V(15)*T(1)^2+V(8)*V(9),V(1)^3*V(3)^2+2*V(14)^2*T(1)^2-V(11)*V(16)*T(1)^2+V(7)*V(9),4*V(2)^4*V(3)-8*V(1)*V(2)^2*V(3)^2+4*V(1)^2*V(3)^3-V(12)*V(13)*T(1)^2+3*V(15)^2*T(1)^2-4*V(14)*V(16)*T(1)^2,V(1)^3*V(2)*V(3)+2*V(13)*V(14)*T(1)^2-V(11)*V(15)*T(1)^2+V(6)*V(9),V(1)^4*V(3)+2*V(13)^2*T(1)^2-V(11)*V(14)*T(1)^2+V(5)*V(9),8*V(2)^5-16*V(1)*V(2)^3*V(3)+8*V(1)^2*V(2)*V(3)^2-V(11)*V(12)*T(1)^2+2*V(14)*V(15)*T(1)^2-3*V(13)*V(16)*T(1)^2,4*V(1)*V(2)^4-8*V(1)^2*V(2)^2*V(3)+4*V(1)^3*V(3)^2+3*V(14)^2*T(1)^2-4*V(13)*V(15)*T(1)^2+V(11)*V(16)*T(1)^2,V(1)^4*V(2)+V(11)*V(13)*T(1)^2+V(4)*V(9),V(1)^5+V(11)^2*T(1)^2-V(9)^2);


// weight matrix for generators of invariant ring 
intmat D[1][17] = 
0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, -2;

// Mov is the positive part of the line
intvec V = 1;


// computing the Mov cone
proc movCone(intmat Q) {
  intmat T = transpose(Q); // rays are in the rows
  intmat hlp[nrows(T)-1][ncols(T)];
  cone C, res;
  int i, j;
  for (i = 1; i <= nrows(T); i++) {
    for (j = 1; j <= nrows(T); j++) {
      if (j < i) {
        hlp[j,1..ncols(T)] = T[j,1..ncols(T)];
      }
      if (j > i) {
        hlp[j-1,1..ncols(T)] = T[j,1..ncols(T)];
      }
    }
    C = coneViaPoints(hlp);
    if (i == 1) {res = C;} else {res = convexIntersection(res, C);}
  }
  return(res);
}

// intersecting a list F of cones with a single cone C (aim: if we want to subdivide Mov, we consider the intersection of orbit cones with Mov to gt rid of unnecessary computations outside Mov)
proc restrictToCone (list F, cone C) {
  list stozki = list();
  cone pom;
  int dc = dimension(C);
  int i;
  for (i = 1; i <= size(F); i++) {
    pom = convexIntersection(C,F[i]);
    if (dimension(pom) == dc)
      {stozki = insert(stozki, pom);}
  }
  return(stozki);
}



// Mov cone subdivision computation
// hopefully works correctly with the current version of Singular, because there were errors in a library some time ago (now it seems good, but I'm not totally sure)

// actually, one can try to use just fan F = GITfan(I,D) instead of the code below, and then intersect the result with Mov (and in this case it should work), but in some cases intersecting with Mov on an earlier stage makes the computations faster

/*
list AF = afaces(I); 
AF = delete(AF, 1);
list AFF = fullDimImages(AF, D);
list AFmin = minimalAfaces(AFF);
list OC = orbitCones(AFmin, D); 
cone mC = movCone(D);
list OCr = restrictToCone (OC, mC);
list gf = GITfanFromOrbitCones (OCr, D, mC);
fan F = hashesToFan(gf, OCr);
*/


fan F = GITfan(I, D);
//list AF = afaces(I); 
//goodLinAF(AF, D, V);






==> anc/fixedpoints.m2 <==
--- Points stabilized by S3,D8,D10, their subgroups and overgroups. (macaulay2 code)

p=65521;
F=ZZ/p;
R=F[t];
P=F[x,y,z,u,v,w];
t=-18153_F; --420th root of unity
ww=t^20;

R4=t^105 -- 4th root of unity
R7 = t^60 -- 7th root of unity
R3 = t^140 -- 3rd root of unity

vari = vector {x, y, z, u, v, w}
--involution
g1 = 1_F * (matrix {
{-1,0,0,0,0,0},
{0,0,1,0,0,0},
{0,1,0,0,0,0},
{0,0,0,0,1,0},
{0,0,0,1,0,0},
{0,0,0,0,0,-1}});
--order 5
g2 = 1_F * (matrix {
{0,1,0,0,0,0},
{0,-1,0,0,1,ww^7+1},
{0,0,-1,0,0,0},
{0,0,-ww^7-1,0,0,1},
{-1,-1,0,ww^7+1,0,0},
{0,0,0,-1,0,0}});
g1 = transpose g1
--g2 = transpose g2

--------------------------------- INVOLUTIONS ----------------------------
-- list of involutions
invol={g1};
while length(invol)<1890 do (
	len=length(invol);
	for e in invol do (
		e1=g2*e*g2^(-1); invol=append(invol,e1);
		e2=g2^2*e*g2^(-2); invol=append(invol,e2);
		e3=g2^3*e*g2^(-3); invol=append(invol,e3);
		e4=g2^4*e*g2^(-4); invol=append(invol,e4);
		e5=g1*e*g1; invol=append(invol,e5);
	);
	invol=unique(invol);
	newlen=length(invol);
	if newlen==len then (break);
);

-- for every involution in the list, compute fixed locus
quadrics={}; -- the double cover of a quadric is a K3 fixed in X
quartics={}; -- in X, we fix only the preimage of singular points in quartics 
pointsonline={}; -- 6 regular points, 12 points fixed on X
for e in invol do (
	P3 = ideal (((transpose e) + id_(F^6)) * (transpose matrix vars P));
	P1 = ideal (((transpose e) - id_(F^6)) * (transpose matrix vars P));
	S = P3 + I1h;
	SS=decompose S; -- quadric+quartic
	quadrics=append(quadrics,SS_0);
	quartics=append(quartics,SS_1);
	pointsonline=append(pointsonline,P1+I1h);
);

-------------------------- GENERATING THE D8s with center g1 --------------------------

-- list of groups Z2xZ2 containing g1
kleingroups={};
ignore={};
for i in 1..314 do (
	if not isMember(i, ignore) then (
		el=invol_i;
		ignore=append(ignore,i);
		prod=g1*el;
		if prod^2==id_(F^6) then (
			for k in 1..6 do (
				if isMember((-R3)^k * prod, invol) then (
					for j in 0..314 do (
						if invol_j==(-R3)^k * prod then (
							pos2=j;
							ignore=append(ignore,pos2);
							gr={0,i,pos2};
							kleingroups=append(kleingroups,gr);
						);
					);
				);
			);
		);
	);
);
--there are 13 different copies of (Z2)^2 containing g1

-- list of D8 groups containing g1 as center
D8set={};
--select two kleingroups
for i1 in 0..12 do (
	for i2 in 1..12 do (
		if i2>i1 then (
			k1=kleingroups_i1;
			k1=append(k1,kleingroups_i2);
			k1=flatten(k1);
			k1=unique(k1); 
			--check if they generate a copy of D8: do we have an element of order 4 with inv0 as square?
			for j1 in 1..4 do (
				for j2 in 2..4 do (
					if j2>j1 then (
						prod=invol_(k1_j1)*invol_(k1_j2);
						square=prod^2;
                				for k in 1..6 do (
							if isMember((-R3)^k*square, invol) then (
								for m in 0..314 do (
									if invol_m==(-R3)^k *square then (
										pos=m;
										if pos==0 then (
											D8=k1;
                        								D8set=append(D8set,D8);
										);
									);
								);
							);
						);
					);
                		);
			);
		);
	);
);
D8set=unique(D8set); --there are 13 D8 groups with g1 as center

-- elements of order 4 (one selected for each D8 group in D8set)
elts4={};
for i in 0..11 do (
	for j1 in 1..4 do (
		flag=0;
		for j2 in 2..4 do (
			if j2>j1 then (
				prod=invol_((D8set_i)_j1)*invol_((D8set_i)_j2);
				if prod^2!=id_(F^6) and prod^4==id_(F^6) then (
					--if prod^2!=g1 then (
					--	prod=F4*prod; -- making sure that we're working in the correct equivalence class
					--);
					elts4=append(elts4,prod);
					flag=1;
					break;
				);
			);
		);
		if flag==1 then (break);
	);
);

-- test: did I select the correct matrices, or should I transpose stuff?
--tr={};
--for i in 0..11 do (
--	k=elts4_i;
--	kk = map(P, P, k);
--	if kk(I1h)==I1h then (
--		tr=append(tr,1);
--	);
--);


-- eigenspaces for the elements of order 4, intersected with Y and fixed surfaces

Falpha1={}; 
Falpha2={}; 
Falpha3={};
Falpha4={};
surfaces={};

Salpha=quadrics_0;
for i in 0..11 do (
	alpha=elts4_i;
	D8=D8set_i;
	S1=quadrics_(D8_1);
	S2=quadrics_(D8_2);
	S3=quadrics_(D8_3);
	S4=quadrics_(D8_4);
	surfaces=append(surfaces, {S1,S2,S3,S4});
	Falpha1 = append(Falpha1, ideal (((transpose alpha) - R4*id_(F^6))  * (transpose matrix vars P)));
	Falpha2 = append(Falpha2, ideal (((transpose alpha) - R4^2*id_(F^6))  * (transpose matrix vars P)));
	Falpha3 = append(Falpha3, ideal (((transpose alpha) - R4^3*id_(F^6))  * (transpose matrix vars P)));
	Falpha4 = append(Falpha4, ideal (((transpose alpha) - id_(F^6))  * (transpose matrix vars P)));
);

--Falpha1_0 in CASE2 is an isolated point fixed by Z4. I intersect it with all eigenspaces of order 2 
A=Falpha1_0;
inter={};
for i in 0..314 do (
	in1=quadrics_i+A; dim1=dim in1;
	dim2=dim(quartics_i+A);
	if dim2>0 then (
		in2=singularLocus(quartics_i+A); dim2=dim in2;
	);
	in3=pointsonline_i+A; dim3=dim in3;
	if dim1>0 or (dim2>0 or dim3>0) then (
		inter=append(inter, {i,dim1,dim2,dim3});
	);
);
inter4={};
for i in 0..length(elts4)-1 do (
	in1=dim(Falpha1_i+A);
	in2=dim(Falpha2_i+A);
	in3=dim(Falpha3_i+A);
	in4=dim(Falpha4_i+A);
	if in1>0 or (in2>0 or(in3>0 or in4>0)) then (
		inter4=append(inter4,{i,in1,in2,in3,in4});
	);
);

------------------------------------ Elements of order 4 ----------------

-- loadPackage "InvariantRing"
G=finiteAction({g1,g2},P);
--g=group(G); --lists all the elements of G. Run only once, as it takes some time

elts4tot={};
for el in g do (
	if (el!=id_(F^6) and el^2!=id_(F^6) and el^4==id_(F^6)) then (
		elts4tot=append(elts4tot,el);
	);
);

newls={elts4tot_0}; 
-- new list of elements of order 4, checking for "projectivity" and third powers -> get half of the elements of order 4 in M21
for i in 0..length(elts4tot)-1 do (
	m=elts4tot_i;
	m3=m^3;
	flag=0;
	if isMember(m, newls) then (
		flag=1;
	);
	if isMember(-m, newls) then (
		flag=1;
	);
	if isMember(m3, newls) then (
		flag=1;
	);
	if isMember(-m3, newls) then (
		flag=1;
	);
	if flag==0 then (
		newls=append(newls,m);
	);
);

-- eigenspaces of elements of order 4

Falphatot1={}; 
Falphatot2={}; 
Falphatot3={};
Falphatot4={};

for i in 0..length(newls)-1 do (
	alpha=newls_i;
	Falphatot1 = append(Falphatot1, ideal (((transpose alpha) - R4*id_(F^6))  * (transpose matrix vars P)));
	Falphatot2 = append(Falphatot2, ideal (((transpose alpha) - R4^2*id_(F^6))  * (transpose matrix vars P)));
	Falphatot3 = append(Falphatot3, ideal (((transpose alpha) - R4^3*id_(F^6))  * (transpose matrix vars P)));
	Falphatot4 = append(Falphatot4, ideal (((transpose alpha) - id_(F^6))  * (transpose matrix vars P)));
);

--A=some ideal that we want to intersect with these eigenspaces
intertot4={};
for i in 0..length(newls)-1 do (
	in1=dim(Falphatot1_i+A);
	in2=dim(Falphatot2_i+A);
	in3=dim(Falphatot3_i+A);
	in4=dim(Falphatot4_i+A);
	if in1>0 or (in2>0 or(in3>0 or in4>0)) then (
		intertot4=append(intertot4,{i,in1,in2,in3,in4, dim Falphatot2_i});
	);
);

-------------------------------- ACTION OF D8 -------------------------------------

--CASE1: the eigenspaces of alpha have dimensions {2,0,2,2} (3 P1): eg alpha=elts4_5
--two P1 are contained in Salpha, and intersect singY in 4 points each
--the other P1 intersects Y in 6 regular points: 1 is in the common intersection of S1...S4, 1 in S1nS2, 1 in S3nS4

--CASE2: the eigenspaces of alpha have dimensions {1,2,1,2} (2 P1 and 2 points): eg alpha=elts4_1
--the points belong to Yreg, the lines intersect Y in 6 points, of which 2 singular
--the surfaces S1...S4 intersect in 2 points of singY, that are also the intersection of any two of them; these points lie in the eigenspace Falpha4=identity
--the surface Salpha intersects Falpha4 and Falpha2 in 2 regular points each

--CASE3: the eigenspaces of alpha have dimensions {1,2,1,2} (2 P1 and 2 points): eg alpha=elts4_3 (belongs to the third conjugacy class)... geometrically same as case2

----------------------------------- CASE1 -------------------------------------------
--alpha=elts4_5; --this is also -newls_905^3
D8=D8set_5;
S1=quadrics_(D8_1); --68
S2=quadrics_(D8_2); --311
S3=quadrics_(D8_3); --209
S4=quadrics_(D8_4); --290

iota1=invol_68;
iota2=invol_311;
iota3=invol_209;
iota4=invol_290;

Falpha1=ideal (((transpose alpha) - R4*id_(F^6))  * (transpose matrix vars P)); --P1
Falpha2=ideal (((transpose alpha) - R4^2*id_(F^6))  * (transpose matrix vars P)); -0
Falpha3=ideal (((transpose alpha) - R4^3*id_(F^6))  * (transpose matrix vars P)); --P1
Falpha4=ideal (((transpose alpha) - id_(F^6))  * (transpose matrix vars P)); 
--"central" P1, fixed by D8 on P5

Fiota11=ideal (((transpose iota1) - id_(F^6))  * (transpose matrix vars P)); --P1
Fiota21=ideal (((transpose iota2) - id_(F^6))  * (transpose matrix vars P));
Fiota31=ideal (((transpose iota3) - id_(F^6))  * (transpose matrix vars P));
Fiota41=ideal (((transpose iota4) - id_(F^6))  * (transpose matrix vars P));

Fiota12=ideal (((transpose iota1) + id_(F^6))  * (transpose matrix vars P)); --P3
Fiota22=ideal (((transpose iota2) + id_(F^6))  * (transpose matrix vars P));
Fiota32=ideal (((transpose iota3) + id_(F^6))  * (transpose matrix vars P));
Fiota42=ideal (((transpose iota4) + id_(F^6))  * (transpose matrix vars P));

--ideals of each of the 6 points in Falpha4+I1h
--WARNING: there are two elements of order 4 fixing Falpha4 (905 and 1424): the points p1,p4,p5,p6 are paired, such that 905 fixes p6, -905 fixes p1, and similarly p4,p5,1424.
--So, even if the stabilizer of each point on Y is D8xZ2, on X it is only D8.

p1= ideal (x,u-v,z+93_F*v,y+93_F*v,0)+I1h+Falpha4;  
--{95, 212, 291, 314} ->D8 with invol_0 + order 4 {{905, 0, 1, 0, 0}, {1424, 0, 0, 0, 1}}
-- it is also contained in quartics, but it's regular -> not fixed by the respective involutions on X

p2= ideal (x,u-v,z+160_F*v,y+160_F*v,0)+I1h+Falpha4; 
--{221, 239} -> these form a kleingroup + order 4 {{590, 1, 0, 0, 0}, {811, 0, 0, 1, 0}, {904, 0, 0, 1, 0}, {905, 0, 1, 0, 0}, {1329, 0, 0, 1, 0}, {1424, 0, 0, 0, 1}, {1621, 0, 0, 1, 0}, {1625, 0, 0, 1, 0}, {1772, 0, 0, 1, 0}, {1775, 1, 0, 0, 0}}

p3= ideal (x,u-v,z+263_F*v,y+263_F*v,0)+I1h+Falpha4; 
--{221, 239}+{{590, 0, 0, 1, 0}, {811, 1, 0, 0, 0}, {904, 1, 0, 0, 0}, {905, 0, 1, 0, 0}, {1329, 1, 0, 0, 0}, {1424, 0, 0, 0, 1}, {1621, 1, 0, 0, 0}, {1625, 1, 0, 0, 0}, {1772, 1, 0, 0, 0}, {1775, 0, 0, 1, 0}}

p4= ideal (x,u-v,z+330_F*v,y+330_F*v,0)+I1h+Falpha4;
--in S1+S2 {68, 95, 311, 314} -> D8 + order 4 {{905, 0, 1, 0, 0}, {1424, 0, 0, 0, 1}}

p5= ideal (x,u-v,z+225_F*v,y+225_F*v,0)+I1h+Falpha4;
--in S3+S4 {209, 212, 290, 291} -> D8+ order 4 {{905, 0, 1, 0, 0}, {1424, 0, 0, 0, 1}}

p6= ideal (x,u-v,z+198_F*v,y+198_F*v,0)+I1h+Falpha4; --S1+S2+S3+S4 {68, 209, 290, 311} -> D8
+ order 4 {{905, 0, 1, 0, 0}, {1424, 0, 0, 0, 1}}

-- involutions: 68, 95, 209, 212, 221, 239, 290, 291, 311, 314 

-- Points that lie on Salpha
--Id1=Falpha1+I1h; -- 4 singular points
--Id3=Falpha3+I1h; -- 4 singular points
--they are not contained in any other quadric or quartic or line fixed by involutions, nor they are fixed by any other element of order 4

Id1=Falpha1+S1h; --u=-v,z=126w-12v,y=-z,x=w+12v, v^4-194wv^3+210v^2w^2+93vw^3-73w^4 
Id3=Falpha3+S1h; --u=-v, z=-70v-107w, y=-z, x=70v+ w, v^4-100v^3w+84v^2*w^2-175v*w^3+185w^4

Id11=ideal (u + v, z + 12_F*v - 126_F*w, y - 12_F*v + 126_F*w, x - 12_F*v - w, v^2  +191_F*v*w - 42_F*w^2 )+S1h;
Id12=ideal (u + v, z + 12_F*v - 126_F*w, y - 12_F*v + 126_F*w, x - 12_F*v - w, v^2  + 36_F*v*w + 112_F*w^2 )+S1h;
Id31=ideal (u + v, z + 70_F*v + 107_F*w, y - 70_F*v - 107_F*w, x - 70_F*v - w, v^2  - 206_F*v*w - 32_F*w^2 )+S1h;
Id32=ideal (u + v, z + 70_F*v + 107_F*w, y - 70_F*v - 107_F*w, x- 70_F*v - w, v^2  + 106_F*v*w + 60_F*w^2 )+S1h;


----------------- CHECK INTERSECTION WITH FIXED LOCI OF INVOLUTIONS ---------
--p=Id3; an ideal
--intersection of p with eigenspaces of involutions
interp={};
for i in 0..314 do (
	in1=quadrics_i+p; 
	dim1=dim in1;
	deg1=degree in1;
	dim2=dim(quartics_i+p); deg2=degree(quartics_i+p);
	--if dim2>0 then (
	--	in2=ideal singularLocus(quartics_i+p); dim2=dim in2;
	--	deg2=degree in2;
	--);
	in3=pointsonline_i+p; dim3=dim in3; deg3=degree in3;
	if dim1>0 or (dim2>0 or dim3>0) then (
		interp=append(interp, {i,dim1,deg1,dim2,deg2,dim3,deg3});
	);
);

-- who is newls_1424?
pos=0;
--alpha2=newls_1424;
alpha2=newls_1625;
for i in 0..length(invol)-1 do (
	if alpha2^2==invol_i or alpha2^2==-invol_i then (
		pos=i; break; 
	);
);
Falpha21=ideal (((transpose alpha2) - R4*id_(F^6))  * (transpose matrix vars P)); --P1
Falpha22=ideal (((transpose alpha2) - R4^2*id_(F^6))  * (transpose matrix vars P)); --0
Falpha23=ideal (((transpose alpha2) - R4^3*id_(F^6))  * (transpose matrix vars P)); --P1
Falpha24=ideal (((transpose alpha2) - id_(F^6))  * (transpose matrix vars P)); --P1
--so alpha2 is conjugate to alpha

--------------------------- CASE 2 ------------------------------------------
beta=elts4_1; --newls_904
D82=D8set_1;
Tbeta=quadrics_0;
T1=quadrics_30;
T2=quadrics_133;
T3=quadrics_147;
T4=quadrics_276;

Fbeta1=ideal (((transpose beta) - R4*id_(F^6))  * (transpose matrix vars P)); --point
Fbeta2=ideal (((transpose beta) - R4^2*id_(F^6))  * (transpose matrix vars P));
Fbeta3=ideal (((transpose beta) - R4^3*id_(F^6))  * (transpose matrix vars P));--point
Fbeta4=ideal (((transpose beta) - id_(F^6))  * (transpose matrix vars P));

q1=Fbeta1; contained in the line fixed by beta^2, and in quadrics {221,239} and fixed by elts of order 4 {590,811,904,905,1329,1424,1621,1625,1772,1775}
q2=Fbeta3; idem
-->WARNING: q1,q2 are the same points as p2,p3 of case1 

Id2=Fbeta2+Tbeta; --two regular points, contained only in Sbeta and fixed only by beta
Id4=Fbeta4+Tbeta; --idem

SId2=Fbeta2+S1h; --two singular points, fixed by involutions {0,83,128,154,164}=D8: for 0 they are in the quartic, for the others they are singular points in quadrics (so they are in intersection quadric+quartic); fixed only by beta of order 4

SId4=Fbeta4+S1h; --two singular points, fixed by involutions {0,30,133,147,276}=D8: for 0 they are in the quartic, for the others they are singular points in quadrics (so they are in intersection quadric+quartic); fixed only by beta of order 4


-- involutions: 0,30,83,128,133,147,154,164,276 + 221,239
-- I'm not seeing the "complementary D8s":{0, 30, 133, 83, 164},{0, 128, 154, 147, 276}, and I'm also not seeing another element of order 4.
-- This is because they appear considering the intersections T1+T2, T3+T4!

x=(vars P)_0_0;
y=(vars P)_1_0;
z=(vars P)_2_0;
u=(vars P)_3_0;
v=(vars P)_4_0;
w=(vars P)_5_0;

q1234 = ideal(u+v, z+21_F*v-20_F*w, y-21_F*v+20_F*w, x-42_F*v-2_F*w, v^2-40_F*v*w-137_F*w^2)+I1h; --2 singular points, T1+T2+T3+T4 (=radical SId4)
q12=ideal (u+v, z-34_F*v-183_F*w, y+34_F*v+183_F*w, x+163_F*v+108_F*w, v^2+30_F*v*w-107_F*w^2)+I1h;--other 2 singular points in intersection T1+T2
q34=ideal (u+v, z+21_F*v-20_F*w, y-21_F*v+20_F*w, x-42_F*v+40_F*w, v^2-42_F*v*w-96_F*w^2)+I1h;--other 2 singular points in intersection T3+T4

--q12 is contained as singular point in the quadrics {30,83,133,164}, and also in the quartic 0; it is contained in the fourth eigenspace of newls_1625 (P1)
--q34 in quadrics {128,147,154,276} and quartic 0; it is contained in the second eigenspace of newls_1625 (P1)

-- intersect eigenspaces of newls_1625 with quadrics_0
beta2=invol_83*invol_154;

Fbeta21=ideal (((transpose beta2) - R4*id_(F^6))  * (transpose matrix vars P));
Fbeta22=ideal (((transpose beta2) - R4^2*id_(F^6))  * (transpose matrix vars P));
Fbeta23=ideal (((transpose beta2) - R4^3*id_(F^6))  * (transpose matrix vars P));
Fbeta24=ideal (((transpose beta2) - id_(F^6))  * (transpose matrix vars P));

regpts1=Fbeta22+quadrics_0; --it is the same as Id4
regpts2=Fbeta24+quadrics_0; --it is the same as Id2

----------------------------------------- CASE 3 ----------------------------
-- last conjugacy class:{0, 39, 174, 86, 151},{0, 39, 174, 144, 300},
{0, 86, 151, 127, 161},{0, 127, 161, 144, 300}
gamma=invol_39*invol_86;
Ugamma=quadrics_0;
U1=quadrics_39;
U2=quadrics_174;
U3=quadrics_86;
U4=quadrics_151;

Fgamma1=ideal (((transpose gamma) - R4*id_(F^6))  * (transpose matrix vars P));
Fgamma2=ideal (((transpose gamma) - R4^2*id_(F^6))  * (transpose matrix vars P));
Fgamma3=ideal (((transpose gamma) - R4^3*id_(F^6))  * (transpose matrix vars P));
Fgamma4=ideal (((transpose gamma) - id_(F^6))  * (transpose matrix vars P));
C=Fgamma1+I1h;
D=Fgamma3+I1h; -- OK, these are still the same points as p2 and p3. So in the end we have only two points (4 in X) fixed by the big group.

u1234=ideal (u + v, z + 21_F*v, y - 21_F*v, x - 42_F*w, v^2  - 2_F*v*w + 195_F*w^2 )+I1h; --U1+U2+U3+U4;
u12=ideal (u + v, z + 21_F*v, y - 21_F*v, x, v^2  + 194_F*w^2 )+I1h;
u34=ideal (u + v, z - 34_F*v + 55_F*w, y + 34_F*v - 55_F*w, x - 95_F*v + 53_F*w, v^2-210_F*v*w + 132_F*w^2 )+I1h;

ubis=quadrics_127+quadrics_161+quadrics_144+quadrics_300;

singpoints=S1h+quartics_0;
singcurve=ideal(u+v,y+z,x^2+7*x*z+5*z^2+100*x*v+18*z*v+2*v^2+192*x*w-102*z
       *w-37*v*w+178*w^2,x*z^3+130*z^4-76*x*z^2*v-121*z^3*v-98*x*z*v^2+
       130*z^2*v^2-187*x*v^3-56*z*v^3-42*v^4+151*x*z^2*w-77*z^3*w-51*x*
       z*v*w+179*z^2*v*w+12*x*v^2*w-56*z*v^2*w+56*v^3*w-91*x*z*w^2+127*
       z^2*w^2+10*x*v*w^2+79*z*v*w^2-19*v^2*w^2+180*x*w^3-95*z*w^3-73*v
       *w^3-8*w^4)+S1h; --S1h+quadrics_0;
--singular points on quartic:
ideal(u+v,z-34*v-183*w,y+34*v+183*w,x+163*v+108*w,v^2+30*v*w-107*w^2),--q12
ideal(u+v,z-34*v+55*w,y+34*v-55*w,x-95*v+53*w,v^2-210*v*w+132*w^2), --u34
ideal(u+v,z-134*v,y+134*v,x,v^2+62*v*w-4*w^2),
ideal(u+v,z-134*v-133*w,y+134*v+133*w,x-153*v-155*w,v^2+10*v*w-118*w^2), 
ideal(u+v,z+21*v,y-21*v,x,v^2+194*w^2), --u12
ideal(u+v,z+21*v,y-21*v,x-42*w,v^2-2*v*w+195*w^2),--u1234
ideal(u+v,z+21*v-20*w,y-21*v+20*w,x-42*v-2*w,v^2-40*v*w-137*w^2), --q1234
ideal(u+v,z+21*v-20*w,y-21*v+20*w,x-42*v+40*w,v^2-42*v*w-96*w^2) --q34

--points that are not covered by Fix(beta), fix(gamma):
r1=ideal(u+v,z-134*v,y+134*v,x,v^2+62*v*w-4*w^2)+S1h;-- {{0, 0, 4, 1, 2, 0, 1}, {127, 1, 2, 1, 2, 0, 1}, {144, 1, 2, 1, 2, 0, 1}, {161, 1, 2, 1, 2, 0, 1}, {300, 1, 2, 1, 2, 0, 1}}

r2=ideal(u+v,z-134*v-133*w,y+134*v+133*w,x-153*v-155*w,v^2+10*v*w-118*w^2)+S1h;
 --{{0, 0, 4, 1, 2, 0, 1}, {83, 1, 2, 1, 2, 0, 1}, {128, 1, 2, 1, 2, 0, 1}, {154, 1, 2, 1, 2, 0, 1}, {164, 1, 2, 1, 2, 0, 1}

C1=quadrics_127;
C2=quadrics_144;
C3=quadrics_161;
C4=quadrics_300; --their intersection is r1
D1=quadrics_83;
D2=quadrics_128;
D3=quadrics_154;
D4=quadrics_164; --their intersection is r2
--moreover, D1+D4 contains q12, D2+D3 contains q34, 
--C1+C3 contains u34, C2+C4 contains u12



------------ ARE ANY OF THE POINTS WE FOUND IN THE SAME ORBIT FOR THE ACTION OF L_3(4)?-------------------

al=map(P,P,alpha);
be=map(P,P,beta);
ga=map(P,P,gamma);
-- be(p1)=ga(p1)=p6; but there are elements in the group mapping p1 to p4 or p5, so in the quotient p1, p4, p5, p6 are identified. Also, since the stabilizer of p1 in Y is Z2xD8, but it's only D8 on top, also the points on the fiber are identified in the quotient X/L_3(4).
So there is only one C^4/D8 singularity in the quotient.

--check if there is an element of order 4 mapping p1 to p4 or p5

exlist={};
for el in newls do (
	mapp=map(P,P,el);
	if mapp(q1234)==q12 then (
		exlist=append(exlist, el); 
		break;
	);
);

--exlist; partial output for p1->{p4,p5} is below
o529 = {| -1 -1  1   -21 21 0   |, | -1  0   0   1  -1 40  |, | -1  -1
        | 0  0   -21 21  0  -1  |  | -20 -21 0   0  21 -20 |  | -20 0
        | 0  -21 0   0   21 1   |  | 20  0   -21 21 0  20  |  | 20  -1
        | 0  -21 -20 0   21 -20 |  | 1   -20 -21 21 0  0   |  | 1   -1
        | 0  -20 -21 21  0  20  |  | -1  -21 -20 0  21 0   |  | -1  -1
        | 0  0   0   0   0  1   |  | 42  21  -21 -1 1  1   |  | 42  21
       ----------------------------------------------------------------
       1   -21 21  -20 |, | -1  -1 1   -21 21  0   |}
       -1  21  -21 -1  |  | -20 1  20  21  -42 -1  |
       0   -21 21  1   |  | 20  20 1   -42 21  1   |
       -1  0   1   -20 |  | 1   21 20  -1  -20 -20 |
       -1  1   0   20  |  | -1  20 21  -20 -1  20  |
       -21 -1  1   1   |  | 42  21 -21 -1  1   1   |

delta=matrix {{-1_F, -1_F, 1_F, -21_F, 21_F, 0}, {0, 0, -21_F, 21_F, 0, -1_F}, {0, -21_F, 0, 0, 21_F, 1_F}, {0, -21_F, -20_F, 0, 21, -20_F}, {0, -20_F, -21_F, 21_F, 0, 20_F}, {0, 0, 0, 0, 0, 1_F}} 
de=map(P,P,delta);
--de is mapping p2 to p3, acting on each of the surfaces 221,239

--------------------------------- order 5 ----------------------------------------------------
elts5tot={};
for el in g do (
	if (el!=id_(F^6) and el^5==id_(F^6)) then (
		elts5tot=append(elts5tot,el);
	);
);

R5=-142_F; --5th root of unity
eigen51=ideal (((transpose elts5tot_0) - id_(F^6))  * (transpose matrix vars P)); --P1
eigen52=ideal (((transpose elts5tot_0) - R5*id_(F^6))  * (transpose matrix vars P));
eigen53=ideal (((transpose elts5tot_0) - R5^2*id_(F^6))  * (transpose matrix vars P));
eigen54=ideal (((transpose elts5tot_0) - R5^3*id_(F^6))  * (transpose matrix vars P));
eigen55=ideal (((transpose elts5tot_0) - R5^4*id_(F^6))  * (transpose matrix vars P));

pts2={eigen52,eigen53,eigen54,eigen55}; -- 4 regular points

pts=eigen51+I1h; --two singular and two regular points: the singular ones are contained in quadrics 5,190,218,263,265 (->fixed by D10), the regular in quartics (->fixed only by Z5)

pt1s=ideal (v - 21_F*w, u - 44_F*w, z - 17_F*w, y + 21_F*w, x + 82_F*w)+S1h;
pt2s=ideal (v - 21_F*w, u - 115_F*w, z - 174_F*w, y + 21_F*w, x - 111_F*w)+S1h;
pt1r=ideal (v - 21_F*w, u - 145_F*w, z + 68_F*w, y + 21_F*w, x + 98_F*w)+I1h; 
pt2r=ideal (v - 21_F*w, u + 84_F*w, z + 17_F*w, y + 21_F*w, x - 80_F*w)+I1h;

p=pt2r; -- an ideal, to test quadrics
inter5={}; 
for i in 0..314 do (
	in1=quadrics_i+p; dim1=dim in1;
	if dim1>0 then (
		degr=degree (in1+S1h);
		inter5=append(inter5,{i,dim1,degr});
	);
);

inter5lines={};
for i in 0..314 do (
	in1=pointsonline_i+p; dim1=dim in1;
	if dim1>0 then (
		degr=degree (in1); --+S1h);
		inter5lines=append(inter5lines,{i,dim1,degr});
	);
);

inter5pts={};
p=pts2_0;
for i in 0..314 do (
	in1=quadrics_i+p; dim1=dim in1;
	dim2=dim(quartics_i+p);
	--if dim2>0 then (
	--	in2=singularLocus(quartics_i+p); dim2=dim in2;
	--);
	in3=pointsonline_i+p; dim3=dim in3;
	if dim1>0 or (dim2>0 or dim3>0) then (
		inter5pts=append(inter5pts, {i,dim1,dim2,dim3});
	);
);

-- Count how many isolated points of order 5 there are: --
exlist={};
n=0;
firstpoint=pt1s;
secondpoint=pt2s;
for el in elts4tot do ( --use then g instead of elts5tot
	n=n+1;
	print n;
	mapp=map(P,P,el);
	if mapp(firstpoint)==secondpoint then (
		exlist=append(exlist, el); 
		break;
	);
);
-- test: 2=315 5=8064 4=7560 3=6722 7=5760   ok: 2,5,7,3,4 -->Ok, 2 D10 singularities.


------------------------------------ ORDER 3 -----------------------------

elts3tot={};
for el in g do (
	if (el!=id_(F^6) and el^3==id_(F^6)) then (
		elts3tot=append(elts3tot,el);
	);
);

eigen31=ideal (((transpose elts3tot_0) - id_(F^6))  * (transpose matrix vars P)) + I1h; --P1, intersecting Y in 5 points of which one is singular

p31s= ideal (v - 132_F*w, u - 101_F*w, z - 138_F*w, y - 151_F*w, x + 16_F*w) + I1h;
-- this point is singular and contained in the intersection of 3 quadrics+quartics  {7,99,235}

p3r=eigen31+I1h; -- p31s + 4 regular points, of which one in quadrics and 3 in quartics:
-- the quadrics {7,99,235} intersect exactly in two points, of which one singular.
--ideal (u - 117v + 187w, z - 48v - 117w, y + 49v + 117w, x - 69v - 138w, v^5+66v^4w-92v^2w^3+201vw^4-15w^5); the deg 5 poly splits in 1+1+3
--406 (w + 118) (w + 308) (w^3 + 150 w^2 + 325 w + 409) (mod 421)
--  {{7, 1, 2, 1, 4, 0}, {99, 1, 2, 1, 4, 0}, {235, 1, 2, 1, 4, 0}}

x=(vars P)_0_0;
y=(vars P)_1_0;
z=(vars P)_2_0;
u=(vars P)_3_0;
v=(vars P)_4_0;
w=(vars P)_5_0;

p31r=ideal (v, u + 22_F*w, z - 74_F*w, y + 176_F*w, x - 20_F*w)+I1h; --regular in quadrics
p31s=ideal (v, u + 22_F*w, z - 174_F*w, y + 71_F*w, x - 20_F*w)+S1h; --singular point
pts31=ideal (v, u + 22_F*w, y + 20_F*z - 41_F*w, x - 20_F*w, z^3  - 5_F*z^2*w - 79_F*z*w^2  - 182_F*w^3 )+I1h; --three points



int1=quadrics_7+quadrics_99; -- they intersect only in these two points

eigen32=ideal (((transpose elts3tot_0) - R3*id_(F^6))  * (transpose matrix vars P)) + I1h;
p32s= ideal (v - 86_F*w, u - 101_F*w, z + 187_F*w, y - 123_F*w, x - 123_F*w)+I1h; --  {{108, 1, 1, 1, 1, 0}, {210, 1, 1, 1, 1, 0}, {271, 1, 1, 1, 1, 0}}

p32s=ideal(v-129*w,u+129*w,z-147*w,y+147*w,x-184*w)+I1h; --singular
p32r=ideal(v+186*w,u-186*w,z+79*w,y-79*w,x+116*w)+I1h; --regular
pts32=ideal(u+v,z+161*v+134*w,y-161*v-134*w,x-21*v-w,v^3-119*v^2*w-54*v*w^2-54*w^3); --3pts

-- is there an element mapping pts31 to pts32? yes, elts3tot_1304
exlist={};
n=0;
firstpoint=pts31;
secondpoint=pts32;
for el in elts3tot do ( --use then g
	n=n+1;
	print n;
	mapp=map(P,P,el);
	if mapp(firstpoint)==secondpoint then (
		exlist=append(exlist, el); 
		break;
	);
);

eigen33=ideal (((transpose elts3tot_0) - R3^2*id_(F^6))  * (transpose matrix vars P)) + I1h;
p33s=ideal (v - 97_F*w, u + 96_F*w, z + 160_F*w, y + 89_F*w, x - 92_F*w)+I1h;
-- {{44, 1, 1, 1, 1, 0}, {201, 1, 1, 1, 1, 0}, {292, 1, 1, 1, 1, 0}}

p=p33s;
inter3={};
for i in 0..314 do (
	in1=quadrics_i+p; dim1=dim in1; deg1=degree in1;
	dim2=dim(quartics_i+p); deg2=degree (quartics_i+p);
	--if dim2>0 then (
	--	in2=singularLocus(quartics_i+p); dim2=dim in2;
	--);
	in3=pointsonline_i+p; dim3=dim in3;
	if dim1>0 or (dim2>0 or dim3>0) then (
		inter3=append(inter3, {i,dim1,deg1,dim2,deg2,dim3});
	);
);







==> anc/juniors_of_small_groups.g <==
Age := function(g, field_degree)
	local r, J, ng, sum, i, j;
	r := Order(g);
	J := Eigenvectors(CF(Lcm(r, field_degree)), g);
	ng := J*g*J^(-1);
	sum := 0;
	for i in [1..Size(g)] do
		for j in [0..(r-1)] do
			if ng[i][i] = E(r)^j then
				sum := sum + j;
				break;
			fi;
		od;
	od;
	return sum/r;
end;;
JuniorSubgroup := function(G, field_degree)
	local JG, g;
	JG := [];
	for g in G do
		if Age(g, field_degree) = 1 then 
			Add(JG, g); 
		fi;
	od;
	if JG = [] then Error("NO JUNIORS!!\n"); fi;
	return Group(JG);
end;;
# C4
C4 := Group([DiagonalMat([E(4), -1, E(4)^3, -1])]);;
JC4 := JuniorSubgroup(C4, 4);
QJC4 := C4/JC4; #C2

# S3
S3 := Group(DiagonalMat([E(3), E(3)^(-1), E(3)^(-1), E(3)]), [[0,0,1,0], [0,0,0,1], [1,0,0,0], [0,1,0,0]]);;
JS3 := JuniorSubgroup(S3, 3);
QJS3 := S3/JS3; #trivial

# D8
D8 := Group(DiagonalMat([E(4), E(4)^(-1), E(4)^(-1), E(4)]), [[0,0,1,0], [0,0,0,1], [1,0,0,0], [0,1,0,0]]);;
JD8 := JuniorSubgroup(D8, 4);
QJD8 := D8/JD8; #trivial

# D10
D10 := Group(DiagonalMat([E(5), E(5)^(-1), E(5)^(-1), E(5)]), [[0,0,1,0], [0,0,0,1], [1,0,0,0], [0,1,0,0]]);;
JD10 := JuniorSubgroup(D10, 5);
QJD10 := D10/JD10; #trivial

# C2Q8
C2Q8 := Group([[0,E(4),0,0], [E(4),0,0,0], [0,0,0,E(4)], [0,0,E(4),0]], DiagonalMat([E(4), -E(4), E(4), -E(4)]), [[0,0,1,0], [0,0,0,1], [1,0,0,0], [0,1,0,0]]);;
JC2Q8 := JuniorSubgroup(C2Q8, 4);
QJC2Q8 := C2Q8/JC2Q8; #C2 X C2



==> anc/readme <==
L3_4.g - computes Lagrangian subspaces invariant under 6.L_3(4) in Wedge^3C^6 as well as subspaces invariant under subgroups
L3_4_EPW.m2 - computes the EPW sextic associated with the Lagrangian subspace invariant for L_3(4). Similarly, L2_11_EPW.m2, A7_EPW.m2. and M10_EPW.m2 for the groups L_2(11), A_7, and M10.
ct.g - computations for the Chern trace used to determine the shape of orbifold singularities of order 7 (used in Prop. 4.4).
fixedpoints.m2 - computations related to Sections 3 and 4 of the paper.
juniors_of_small_groups.g - computes junior classes for the subgroups of L_3(4) fixing points.
z2q8inv.sing, z2q8cox.m2, z2q8mov.sing - computations related to Section 5 of the paper. The files d10cox.m2, d10inv.sing and d10mov.sing contain analogous computations for the group D_10.

==> anc/z2q8cox.m2 <==
kk = toField(QQ[d]/ideal(d^2 + 1)) -- 4th root of unity
P = kk[x, y, z, t]
nP = length gens P

D0 = x*z -- (-1, 1, 1)
D1 = y*t -- (-1, 1, 1)
D2 = -y*z+x*t --(1,1,-1)
D3 = -x*y+z*t --(1, -1, -1)
D4 = y*z+x*t --(-1, 1, -1)
D5 = x*y+z*t --(-1, -1, -1)
D6 = -x^2 + z^2 --(1, -1, 1)
D7 = -y^2 + t^2 --(1, -1, 1)
D8 = x^2 + z^2 --(-1, -1, 1)
D9 = y^2 + t^2 --(-1, -1, 1)

-- torsion part of Cl action
-- chosen generators
-- [ [ 0, 0, 1, 0 ], [ 0, 0, 0, -1 ], [ -1, 0, 0, 0 ], [ 0, 1, 0, 0 ] ]
-- (z, -t, -x, y)
-- [ E(4), 0, 0, 0 ], [ 0, E(4), 0, 0 ], [ 0, 0, -E(4), 0 ], [ 0, 0, 0, -E(4) ] ]
-- (ix, iy, -iz, -it)

D0 = x*z -- -1, 1
D1 = y*t -- -1, 1
D2 = -y*z+x*t -- -1, 1
D3 = -x*y+z*t -- 1, -1
D4 = y*z+x*t -- 1, 1
D5 = x*y+z*t -- -1, -1
D6 = -x^2 + z^2 -- -1, -1
D7 = -y^2 + t^2 -- -1, -1
D8 = x^2 + z^2 -- 1, -1
D9 = y^2 + t^2 -- 1, -1

-- action:
-- (1) diag -1, -1, -1,  1,  1, -1, -1, -1,  1,  1
-- (2) diag  1,  1,  1, -1,  1, -1, -1, -1, -1, -1
-- (3) diag -1, -1, -1, -1,  1,  1,  1,  1, -1, -1

-- points with non-trivial isotropy
-- (1) (0, 0, 0, V_4, V_5, 0, 0, 0, V_9, V_10)
-- (2) (V_1, V_2, V_3, 0, V_5, 0, 0, 0, 0, 0)
-- (3) (0, 0, 0, 0, V_5, V_6, V_7, V_8, 0, 0)
-- whole group: only V_5 non-zero



-- Ab(G) generators
--N1 := [ [ 0, 0, E(4), 0 ], [ 0, 0, 0, E(4) ], [ E(4), 0, 0, 0 ], [ 0, E(4), 0, 0 ] ]
--N2 := [ [ E(4), 0, 0, 0 ], [ 0, E(4), 0, 0 ], [ 0, 0, -E(4), 0 ], [ 0, 0, 0, -E(4) ] ]
--N3 := [ [ 1, 0, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, 0, 1, 0 ], [ 0, 0, 0, -1 ] ]

--F0 = D0

-- jesli A*M*B = diagonalna, to przeksztalcenie, po ktorym dzialanie jest diagonalne, jest dane macierza B

-- both symplectic reflections are diagonal in these coordinates
-- diag(-1,1,-1,1) and diag(1,-1,1,-1)
--(t, 1, t, 1)

Fg = {D0, D1, D2, D3, D4, D5, D6, D7, D8, D9}

-- for minI and minJ:
-- D - degree of variables upstairs
-- A - exponents of diagonal actions on variables downstairs

-- Ab -- list of weights of action on eigenvectors for all generators of Ab (each one in {0..order(g)-1}); order as in Fg above
-- Abr -- list of orders of generators of Ab (in the same order as Ab)

Ab = {{1, 1, 0, 0, 1, 1, 0, 0, 1, 1}, {0, 0, 0, 1, 0, 1, 1, 1, 1, 1}, {0, 0, 1, 1, 1, 1, 0, 0, 0, 0}}
abr = {2, 2, 2}


D = {
{2, 0, 1, 1, 1, 1, 2, 0, 2, 0},
{0, 2, 1, 1, 1, 1, 0, 2, 0, 2}
}

A = {
{1, 0, 1, 0},
{0, 1, 0, 1}
}



valComp = (H) -> (
  H2 = c2 H;
  H5 = c5 H;
  funlist = {H, H, H2, H5};
  for j from 0 to 3 do (
    L = {};
    H1 = funlist_j;
    for i from 0 to numcols monomials H1 - 1 do (
      L = append(L, ((matrix exponents ((monomials H1)_i_0))*(transpose matrix {A_j}))_0_0);
    );
    print(min(L));
  );
);


-- ideal plus new relations
R = kk[V_1..V_10];
-- first one: initial generator
f = map(P, R, Fg);
Kf = ker(f); -- this is ideal I




-- ideal to saturate, variable to saturate with
satSing = (idK, vs) -> (
  Ri = ring idK;
  vr = vars Ri;
  --print "computing mingens...";
  --mgidK = mingens idK;
  mgidK = idK; -- in current version this is a homogenized GB of the ideal
  print numcols mgidK;
  --removeFile "satsingfile";
  "satsingfile" << "LIB\"elim.lib\";" << endl << endl;
  "satsingfile" << "ring R = (0,d),(";
  for i from 0 to numcols vr - 2 do (
    "satsingfile" << toString (vr_i_0) << ", ";
  );
  "satsingfile" << toString (vr_(numcols vr - 1)_0) << "),dp;" << endl << "minpoly = d^2 + 1;" << endl << endl;

  "satsingfile" << "ideal IdK = (";
  for i from 0 to (numcols mgidK) - 2 do (
    "satsingfile" << toString (mgidK_i_0) << ", ";
  );
  "satsingfile" << toString (mgidK_(numcols mgidK - 1)_0) << ");" << endl << endl;

  "satsingfile" << "ideal IdKs = sat(IdK, " << toString vs << ")[1];" << endl;
  "satsingfile" << "print(\"sat computed\");" << endl;

  "satsingfile" << "write(\":w satsingreply\", \"idKs = ideal(\");" << endl;
  "satsingfile" << "write(\":a satsingreply\", mstd(IdKs)[2]);" << endl;
  "satsingfile" << "write(\":a satsingreply\", \");\");" << endl;

  "satsingfile" << "exit;";

  "satsingfile" << close;

  run "Singular satsingfile";

  load "satsingreply";
  return idKs;
);


-- ideal to saturate, variable to saturate with
intersectSing = (idI, v1, v2) -> (
  Ri = ring idI;
  vr = vars Ri;
  --print "computing mingens...";
  --mgidI = mingens idI;
  mgidI = gens idI;
  print numcols mgidI;
  --removeFile "intersingfile";
  "intersingfile" << "LIB\"elim.lib\";" << endl << endl;
  "intersingfile" << "ring R = (0,d),(";
  for i from 0 to numcols vr - 2 do (
    "intersingfile" << toString (vr_i_0) << ", ";
  );
  "intersingfile" << toString (vr_(numcols vr - 1)_0) << "),dp;" << endl << "minpoly = d^2 + 1;" << endl << endl;

  "intersingfile" << "ideal IdI = (";
  for i from 0 to (numcols mgidI) - 2 do (
    "intersingfile" << toString (mgidI_i_0) << ", ";
  );
  "intersingfile" << toString (mgidI_(numcols mgidI - 1)_0) << ");" << endl << endl;
  
  "intersingfile" << "ideal J1 = (" << toString(v1) << ", " << toString(v2) << ");" << endl;
  "intersingfile" << "ideal J2a = " << toString(v1) << ";" << endl;
  "intersingfile" << "ideal J2b = " << toString(v2) << ";" << endl << endl;
  "intersingfile" << "ideal I1 = intersect(IdI, J1);" << endl;
  "intersingfile" << "ideal I2a = intersect(IdI, J2a);" << endl;
  "intersingfile" << "ideal I2b = intersect(IdI, J2b);" << endl;
  "intersingfile" << "ideal I2 = I2a+I2b;" << endl;
  "intersingfile" << "isSubModule(I1,I2);" << endl;
  "intersingfile" << "isSubModule(I2,I1);" << endl;
  "intersingfile" << "exit;";

  "intersingfile" << close;

  run "Singular intersingfile";

  return 0;
);




-- lgen: list of generators of the invariant ring of [G,G] (eigenvectors)
-- ldeg: list of degrees (values of considered valuation on lgen) D_i

-- you can use it with any coordinate set, but you have to remember to make I and J be in the same coordinates!
compMinI = (lgen, ldeg) -> (
  ld2 = append(ldeg, -1); -- valuations with -1 at the end
--  R = kk[V_1..V_(length lgen)];
--  f = map(P, R, lgen);
 --K = ker(f); -- this is ideal I
  K = Kf; -- defined above, with better way of adding new relations
print "***********";
  S = kk[W_1..W_(length lgen), t, Degrees=>ld2];
  gS = {};
  for i from 0 to (length lgen - 1) do (gS = append(gS, S_i));
  inj = map(S, R, gS);

  K1 = inj(K);
  K2 = homogenize(groebnerBasis K1,t);
  --  K3 = saturate(K2,ideal(t));
  K3 = satSing(K2, t);
  --print(K3);
  K4 = sub(K3,{t=>0});
  -- the following few lines are the idea to make this more efficient for bad coordinate set
  -- one should substitute generators, e.g. from Fg and then use coordinate change to make it fast
  -- mI = ideal sub(mingens K3, matrix {append(lgen, 0)});
  mI = f(preimage(inj,K4));
  --mI = preimage(inj,K4);
  return mI;
);

-- lgen: list of generators of the invariant ring of [G,G] (eigenvectors)
-- lldeg: list of lists of degrees (for all valuations)
-- i, j: two indices of valuations on the list, i and i' from the paper
-- i is the end of {1,...,i} considered in the procedure, j>i
compIA = (lgen, lldeg, i, j) -> (

-- change the ideal to the predefined too!
  --R = kk[V_1..V_(length lgen)];
  --f = map(P, R, lgen);
  --I = ker(f);
  I = Kf;

  S1 = R;
  
  for m from 1 to i+1 do (
print(m);
    if (m == i+1) then (iv = j;) else (iv = m;);
    ld = lldeg_(iv-1);
    for n from 1 to m-1 do (ld = append(ld, 0););
    ld = append(ld,-1);
    S2 = kk[gens S1, T_iv, Degrees=>ld];
    oldgen = {};
    for n from 0 to (length gens S1 - 1) do (oldgen = append(oldgen, S2_n));
    inj = map(S2, S1, oldgen);

    K1 = inj(I);
  print "homogenize";
    K2 = homogenize(groebnerBasis K1,T_iv);
  print "homogenize end";
--print numcols gens K2;
--print toString K2;
--print toString K2;
--    K3 = saturate(K2,ideal(T_iv));
    K3 = satSing(K2, T_iv);
    I = K3;
    S1 = S2;
  );
 --I1 = intersect(I, ideal(T_i, T_j));
  --print("intersect 1");
  --I2 = intersect(I, ideal(T_i))+intersect(I, ideal(T_j));
  intersectSing(I, T_i, T_j);

  --return {I1, I2};
  return;
);


satInterval = (lldeg, i) -> (

  I = Kf;
  S1 = R;
  
  for m from 1 to i do (
print(m);
    ld = lldeg_(m-1);
    for n from 1 to m-1 do (ld = append(ld, 0););
    ld = append(ld,-1);
    S2 = kk[gens S1, T_m, Degrees=>ld];
    oldgen = {};
    for n from 0 to (length gens S1 - 1) do (oldgen = append(oldgen, S2_n));
    inj = map(S2, S1, oldgen);

    K1 = inj(I);
  print "homogenize";
    K2 = homogenize(groebnerBasis K1,T_m);
  print "homogenize end";
    K3 = satSing(K2, T_m);
    I = K3;
    S1 = S2;
  );

  plik = concatenate("satInt", toString(i));
  plik << "S2 = kk[";
  plik << toString (entries vars S2)_0;
  plik << "];\n";
  plik << "idKs = ";
  plik << toString I;
  plik << close;
  
  return;
);

-- fn = file name, to load
-- m = number of variables used to saturate before
-- j = current variable to saturate with
satAdditional = (lldeg, fn, m, j) -> (
  load fn;
  I = idKs;
  S1 = ring I;
  
  ld = lldeg_(j-1);
  for n from 1 to m do (ld = append(ld, 0););
  ld = append(ld,-1);
  S2 = kk[gens S1, T_j, Degrees=>ld];
  oldgen = {};
  for n from 0 to (length gens S1 - 1) do (oldgen = append(oldgen, S2_n));
  inj = map(S2, S1, oldgen);

  K1 = inj(I);
  print "homogenize";
  K2 = homogenize(groebnerBasis K1,T_j);
  --K2 = homogenize(gens K1,T_j);
  print "homogenize end";
  K3 = satSing(K2, T_j);
  I = K3;
  S1 = S2;

  if (j == m+1) 
    then (plik = concatenate("satInt", toString(j));) 
    else (plik = concatenate("satAdd", toString(m), "_", toString(j)););
  plik << "S2 = kk[";
  plik << toString (entries vars S2)_0;
  plik << "];\n";
  plik << "idKs = ";
  plik << toString I;
  plik << close;

  return;
);



-- lgen: list of generators of the invariant ring of [G,G] (eigenvectors)
-- lv: exponents of t from considered valuation (action on variables of P)

minParts = (lgens, lv) -> (
  lv2 = append (lv, -1);
  S = kk[gens P, t, Degrees=>lv2];
  gS = {};
  for i from 0 to (nP - 1) do (gS = append(gS, S_i));
  injPS = map(S, P, gS);
  projSP = map(P, S, append(gens P, 1)); -- t-> 1, remaining ones to corresponding var

  FS = {};
  for i from 0 to (length lgens - 1) do (
    FS = append(FS, projSP(sub(homogenize(injPS lgens_i, t, flatten degrees S),{t=>0})));
  );
  return FS;
);

-- lgen: list of generators of the invariant ring of [G,G] (eigenvectors)
-- lv: exponents of t from considered valuation (action on variables of P) A_i
-- llg: list of lists of exponents for the action of generator of Ab (on generators); from 0 to the order of the element - 1
-- lr: orders of elements of Ab (corresp to llg)

compMinJ = (lgen, lv, llg, lr) -> (
  lmp = minParts(lgen, lv);
  ng = length lgen;

  RJ = kk[V_1..V_ng];
  f = map(P, RJ, lmp);
  J0 = ker(f); -- J0 is the kernel if we send variables to minimal parts of generators
--print mingens J0;
  J = J0;

  for i from 0 to (length llg - 1) do (
    print(i);
    lg2 = append(llg_i, 1);

    S = kk[W_1..W_ng, s, Degrees=>lg2];
    gS = {};
    for i from 0 to (ng - 1) do (gS = append(gS, S_i));
    injRS = map(S, RJ, gS);

    K1 = injRS(J);
print "K1";
    K2 = homogenize(groebnerBasis K1,s);
print "K2";
print toString K2;
    --K3 = saturate(K2,ideal(s));
    K3 = satSing(K2, s);
print "K3";
    K4 = K3 + ideal(s^(lr_i)-1);
print "K4";
--print mingens K4;
    J = preimage(injRS, K4);
print "preim";
  );
--print J;
  fgen = map(P, RJ, lgen);
  return fgen(J);
);
-- na koncu zamiast obrazu mozna robic po prostu podstawienie - pewnie szybsze




kk = toField(QQ[d]/ideal(d^2 + 1))
R2 = kk[V_1..V_10];
I = ideal(V_5*V_6-V_2*V_9-V_1*V_10,V_4*V_6-1/2*V_8*V_9-1/2*V_7*V_10,V_3*V_6+V_2*V_7-V_1*V_8,V_2*V_6+1/2*V_3*V_8-1/2*V_5*V_10,V_1*V_6-1/2*V_3*V_7-1/2*V_5*V_9,V_5^2-V_6^2+V_7*V_8,V_4*V_5-V_2*V_7-V_1*V_8,V_3*V_5-1/2*V_8*V_9+1/2*V_7*V_10,V_2*V_5+1/2*V_4*V_8-1/2*V_6*V_10,V_1*V_5+1/2*V_4*V_7-1/2*V_6*V_9,V_4^2+V_6^2-V_7*V_8-V_9*V_10,V_3*V_4+V_2*V_9-V_1*V_10,V_2*V_4-1/2*V_5*V_8+1/2*V_3*V_10,V_1*V_4-1/2*V_5*V_7-1/2*V_3*V_9,V_3^2+V_6^2-V_9*V_10,V_2*V_3-1/2*V_6*V_8+1/2*V_4*V_10,V_1*V_3+1/2*V_6*V_7-1/2*V_4*V_9,V_2^2+1/4*V_8^2-1/4*V_10^2,V_1*V_2-1/2*V_6^2+1/4*V_7*V_8+1/4*V_9*V_10,V_1^2+1/4*V_7^2-1/4*V_9^2,V_6^3-V_6*V_7*V_8+1/2*V_4*V_8*V_9+1/2*V_4*V_7*V_10-V_6*V_9*V_10)
J = jacobian mingens I
--A = submatrix(J, {0,1, 2, 3, 4, 5}, {0, 1, 2, 3, 5, 7, 9, 10, 14, 17, 18, 19}) -- sa jednomiany
--A = submatrix(J, {0,1, 2, 3, 4, 5}, {1, 2, 9, 17, 18, 19}) -- minor 1, 2, 6
--A = submatrix(J, {3, 4, 5, 6, 7, 8}, {0, 2, 3, 11, 12, 14, 15, 16, 17, 19})
-- zeby byly osobliwosci, zeruja sie (1, 2, 6) i (5, 7, 8)

selectMonomials = (lg)->(
  for i from 0 to numcols(lg) -1 do (
    if (numcols (monomials(lg_i_0)) == 1) 
    then  print(lg_i_0);
  );
);


-*
[7]:
   4,6,7,8,9,10,11,12
[30]:
   4,6,7,8,9,10,12
[53]:
   4,6,7,8,9,10,11
[76]:
   4,6,7,8,9,10
*-
J1 = sub(J, {V_1=>0, V_2=>0, V_3=>0, V_5=>0})
A = submatrix(J1, {2, 3, 4,5,6,7,8,9}, {0..19})
-- sa jednomiany
-- zeruja sie 9 lub 10, ale to na powyzszych orbitach niemozliwe

-*
[11]:
   1,3,4,5,6,8,9,10,11,12
[34]:
   1,3,4,5,6,8,9,10,12
[57]:
   1,3,4,5,6,8,9,10,11
[80]:
   1,3,4,5,6,8,9,10   
 *-  
J1 = sub(J, {V_2=>0, V_7=>0})
-- po podstawieniu do idealu jest duzo jednomianow, zeruja sie (3, 6, 9), ale to niemozliwe na tych orbitach
   
   
-*
[13]:
   2,3,4,5,6,7,9,10,11,12
[36]:
   2,3,4,5,6,7,9,10,12
[59]:
   2,3,4,5,6,7,9,10,11
[82]:
   2,3,4,5,6,7,9,10
*-
J1 = sub(J, {V_1=>0, V_8=>0})
I1 = sub(I, {V_1=>0, V_8=>0})
A = submatrix(J1, {3, 4,5,6,7,8,9}, {0..10,14..19})
-- sa jednomiany, wiec coś wiecej sie zeruje
   
-*
[15]:
   1,2,3,4,9,10,11,12
[38]:
   1,2,3,4,9,10,12
[61]:
   1,2,3,4,9,10,11
[84]:
   1,2,3,4,9,10
*-
J1 = sub(J, {V_5=>0, V_6=>0, V_7=>0, V_8=>0})
I1 = sub(I, {V_5=>0, V_6=>0, V_7=>0, V_8=>0})
A = submatrix(J1, {3, 4,5,6,7,8,9}, {0..10,14..19})



==> anc/z2q8inv.sing <==
LIB"gfanlib.so";
//LIB"quotsingcox.lib";

// Z2 x Q8
// only 4 invariants of the commutator subgroup!
// 4 classes of age=1 (and 1 of age=2)
// the Cox ring of the quotient computes in a few minutes and looks sensible

////////////
// 1st step: Cox ring of KK^n/G:
///////////
ring R = (0,ROU),T(1..4),dp;
minpoly =  ROU^2 + 1; // fourth root of unity

matrix M1[4][4] = 0, 0, ROU, 0,  0, 0, 0, ROU,  ROU, 0, 0, 0,  0, ROU, 0, 0;
matrix M2[4][4] = ROU, 0, 0, 0,  0, ROU, 0, 0,  0, 0, -ROU, 0,  0, 0, 0, -ROU;
matrix M3[4][4] = 1, 0, 0, 0,   0, -1, 0, 0,  0, 0, 1, 0,  0, 0, 0, -1;

//M1 := [ [ 0, 0, E(4), 0 ], [ 0, 0, 0, E(4) ], [ E(4), 0, 0, 0 ], [ 0, E(4), 0, 0 ] ];
//M2 := [ [ E(4), 0, 0, 0 ], [ 0, E(4), 0, 0 ], [ 0, 0, -E(4), 0 ], [ 0, 0, 0, -E(4) ] ];
//M3 := [ [ 1, 0, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, 0, 1, 0 ], [ 0, 0, 0, -1 ] ];
// G := Group([M1, M2, M3]);
// imprimitive (12-34)

matrix MK[4][4] = -1, 0, 0, 0,  0, -1, 0, 0,  0, 0, -1, 0,  0, 0, 0, -1;

list G = M1, M2, M3; // the group G

list GG = MK; // the derived subgroup

//matrix M(1..3) = invariant_ring(GG);

list FL = invariants(GG);
eigenvectorsAllDeg (FL, G);

def R2 = coxquot(G, GG); // new Cox ring of KK^3/G
setring R2;
Inew; // ideal of relations
Gnew; // grading group
Wnew; // weights (as eigenvectors)

/////////////////////
P[1,1]=T(4)^2
P[1,2]=T(3)^2
P[1,3]=T(2)^2
P[1,4]=T(1)^2
IS[1,1]=T(3)*T(4)
IS[1,2]=T(2)*T(4)
IS[1,3]=T(1)*T(4)
IS[1,4]=T(2)*T(3)
IS[1,5]=T(1)*T(3)
IS[1,6]=T(1)*T(2)

// wersion from the paper
// M1 := [ [ 0, E(4), 0, 0], [ E(4), 0, 0, 0 ], [ 0, 0, 0, E(4) ], [ 0, 0, E(4), 0 ] ];
// M2 := [ [ E(4), 0, 0, 0 ], [ 0, -E(4), 0, 0 ], [ 0, 0, E(4), 0 ], [ 0, 0, 0, -E(4) ] ];
// M3 := [ [ 0, 0, 1, 0 ], [ 0, 0, 0, 1 ], [ 1, 0, 0, 0 ], [ 0, 1, 0, 0 ] ];
// conjugate by [ [ 1, 0, 1, 0 ], [ 1, 0, -1, 0 ], [ 0, 1, 0, 1 ], [ 0, 1, 0, -1 ] ]
// in order to diagonalize symplectic reflections in the group from the paper


==> anc/z2q8mov.sing <==
LIB "gitfan.lib";
LIB "../gitcomp/gitcomp.lib";

ring R = (0,d),(V(1..10),T(1..2)),dp;
minpoly = d^2+1;

ideal I = (V(5)*V(6)-V(2)*V(9)-V(1)*V(10),V(4)*V(6)-(1/2)*V(8)*V(9)-(1/2)*V(7)*V(10),V(3)*V(6)+V(2)*V(7)-V(1)*V(8),V(2)*V(6)+(1/2)*V(3)*V(8)-(1/2)*V(5)*V(10),V(1)*V(6)-(1/2)*V(3)*V(7)-(1/2)*V(5)*V(9),V(5)^2-V(6)^2+V(7)*V(8),V(4)*V(5)-V(2)*V(7)-V(1)*V(8),V(3)*V(5)-(1/2)*V(8)*V(9)+(1/2)*V(7)*V(10),V(2)*V(5)+(1/2)*V(4)*V(8)-(1/2)*V(6)*V(10),V(1)*V(5)+(1/2)*V(4)*V(7)-(1/2)*V(6)*V(9),V(4)^2+V(6)^2-V(7)*V(8)-V(9)*V(10),V(3)*V(4)+V(2)*V(9)-V(1)*V(10),V(2)*V(4)-(1/2)*V(5)*V(8)+(1/2)*V(3)*V(10),V(1)*V(4)-(1/2)*V(5)*V(7)-(1/2)*V(3)*V(9),V(3)^2+V(6)^2-V(9)*V(10),V(2)*V(3)-(1/2)*V(6)*V(8)+(1/2)*V(4)*V(10),V(1)*V(3)+(1/2)*V(6)*V(7)-(1/2)*V(4)*V(9),V(2)^2+(1/4)*V(8)^2-(1/4)*V(10)^2,V(1)*V(2)-(1/2)*V(6)^2+(1/4)*V(7)*V(8)+(1/4)*V(9)*V(10),V(1)^2+(1/4)*V(7)^2-(1/4)*V(9)^2,V(6)^3-V(6)*V(7)*V(8)+(1/2)*V(4)*V(8)*V(9)+(1/2)*V(4)*V(7)*V(10)-V(6)*V(9)*V(10));


// weight matrix for generators of invariant ring 
intmat D[2][12] = 
2, 0, 1, 1, 1, 1, 2, 0, 2, 0, -2, 0,
0, 2, 1, 1, 1, 1, 0, 2, 0, 2, 0, -2;

intvec V = 1,1;

// computing the Mov cone
proc movCone(intmat Q) {
  intmat T = transpose(Q); // rays are in the rows
  intmat hlp[nrows(T)-1][ncols(T)];
  cone C, res;
  int i, j;
  for (i = 1; i <= nrows(T); i++) {
    for (j = 1; j <= nrows(T); j++) {
      if (j < i) {
        hlp[j,1..ncols(T)] = T[j,1..ncols(T)];
      }
      if (j > i) {
        hlp[j-1,1..ncols(T)] = T[j,1..ncols(T)];
      }
    }
    C = coneViaPoints(hlp);
    if (i == 1) {res = C;} else {res = convexIntersection(res, C);}
  }
  return(res);
}

// intersecting a list F of cones with a single cone C (aim: if we want to subdivide Mov, we consider the intersection of orbit cones with Mov to gt rid of unnecessary computations outside Mov)
proc restrictToCone (list F, cone C) {
  list stozki = list();
  cone pom;
  int dc = dimension(C);
  int i;
  for (i = 1; i <= size(F); i++) {
    pom = convexIntersection(C,F[i]);
    if (dimension(pom) == dc)
    
    }"P"""
":PP
      {stozki = insert(stozki, pom);}
  }
  return(stozki);
}



// Mov cone subdivision computation
// hopefully works correctly with the current version of Singular, because there were errors in a library some time ago (now it seems good, but I'm not totally sure)

// actually, one can try to use just fan F = GITfan(I,D) instead of the code below, and then intersect the result with Mov (and in this case it should work), but in some cases intersecting with Mov on an earlier stage makes the computations faster

/*
list AF = afaces(I); 
AF = delete(AF, 1);
list AFF = fullDimImages(AF, D);
list AFmin = minimalAfaces(AFF);
list OC = orbitCones(AFmin, D); 
cone mC = movCone(D);
list OCr = restrictToCone (OC, mC);
list gf = GITfanFromOrbitCones (OCr, D, mC);
fan F = hashesToFan(gf, OCr);
*/


fan F = GITfan(I, D);
//list AF = afaces(I); 
//goodLinAF(AF, D, V);





